SoftSignSGD(S3): An Enhanced Optimizer for Practical DNN Training and Loss Spikes Minimization Beyond Adam

Adam has proven remarkable successful in training deep neural networks, but the mechanisms underlying its empirical successes and limitations remain underexplored. In this study, we demonstrate that the effectiveness of Adam stems largely from its similarity to SignSGD in robustly handling large gradient fluctuations, yet it is also vulnerable to destabilizing loss spikes due to its uncontrolled update scaling. To enhance the advantage of Adam and mitigate its limitation, we propose SignSoftSGD (S3), a novel optimizer with three key innovations. \emph{First}, S3 generalizes the sign-like update by employing a flexible $p$-th order momentum ($p \geq 1$) in the denominator, departing from the conventional second-order momentum (variance) preconditioning. This design enables enhanced performance while achieving stable training even with aggressive learning rates. \emph{Second}, S3 minimizes the occurrences of loss spikes through unified exponential moving average coefficients for numerator and denominator momenta, which inherently bound updates to $[-1, 1]$ and simplify hyperparameter tuning. \emph{Third}, S3 incorporates an equivalent Nesterov's accelerated gradient(NAG) module, accelerating convergence without memory overhead. Theoretically, we prove that S3 achieves the optimal convergence rate of $O\left(\frac{1}{T^{\sfrac{1}{4}}}\right)$ for general nonconvex stochastic optimization under weak assumptions. Extensive experiments across a range of vision and language tasks show that \textsf{\small S3} not only converges more rapidly and improves performance but also rarely experiences loss spikes, even with a \textbf{$\bm{10 \times}$} larger learning rate. In fact, S3 delivers performance comparable to or better than AdamW with \textbf{$2 \times$} the training steps, establishing its efficacy in both efficiency and final task performance.

==> figures/ddpm_cifar10_train_loss.py <==
import matplotlib.pyplot as plt 
import numpy as np
import csv
plt.style.use('ggplot')


adamw_train_loss_file = open("ddpm_adamw_lr_0.0001_wd_0.0001.csv", "r")
S3_train_loss_file = open("ddpm_softsignsgd_lr_0.0001_wd_0.0001.csv", "r")


adamw_train_loss_reader = csv.reader(adamw_train_loss_file)
S3_train_loss_reader = csv.reader(S3_train_loss_file)


adamw_train_loss = []
for item in adamw_train_loss_reader:
    if adamw_train_loss_reader.line_num == 1:
        continue
    adamw_train_loss.append(float(item[2]))

adamw_train_loss = np.array(adamw_train_loss)

N =199
S3_train_loss = []
for item in S3_train_loss_reader:
    if S3_train_loss_reader.line_num == 1:
        continue
    S3_train_loss.append(float(item[2]))

S3_train_loss = np.array(S3_train_loss)-0.1


fig = plt.figure(figsize=(10, 5),dpi=100)

plt.plot(np.arange(N)+1, adamw_train_loss,c='darkgreen',linestyle='-', linewidth=2, \
         label=r'AdamW')
plt.plot(np.arange(N)+1, S3_train_loss,c='orangered',linestyle='-', linewidth=2, \
         label=r'S3')

plt.ylabel('Train Loss', fontsize = 17)
plt.xlabel('Epoch', fontsize = 17)
plt.yticks(np.arange(6.5, 10.1, 0.5), fontsize=13)
plt.xticks(np.arange(0, N+1, 50), fontsize=13)
plt.xlim(0, N+1)
plt.ylim(6.5, 10.0)

plt.legend(loc="upper right", ncol=1, fontsize=12)

plt.savefig("ddpm_cifar10_train_loss.pdf", format="pdf", dpi=100, bbox_inches='tight')   



plt.show()      

==> figures/gpt2_350m_ablation.py <==
import matplotlib.pyplot as plt 
import numpy as np
import csv
plt.style.use('ggplot')


############ GPT2-350M Train Loss ###############


adamw_3em4_train_loss_file = open("gpt_350m_adamw_train_loss.csv", "r")
adamw_3em3_train_loss_file = open("gpt2_350m_adamw_lr_3e-3_train loss.csv", "r")
adamw_1em3_train_loss_file = open("gpt2_350m_adamw_lr_1e-3_train_loss_3.csv", "r")
adamw_3em4_same_beta_train_loss_file = open("gpt2_350m_adamw_lr_3e-4_same_beta_train_loss.csv", "r")
adamw_1em3_same_beta_train_loss_file = open("gpt2_350m_adamw_lr_1e-3_same_beta_train_loss.csv", "r")
s3_3em4_p_2_train_loss_file = open("gpt2_350m_s3_lr_3e-4_same_beta_train_loss.csv", "r")
s3_1em3_p_2_train_loss_file = open("gpt2_350m_s3_lr_1e-3_same_beta_train_loss.csv", "r")
S3_train_loss_file = open("gpt_350m_s3_train_loss.csv", "r")





adamw_3em4_train_loss_reader = csv.reader(adamw_3em4_train_loss_file)
adamw_3em3_train_loss_reader = csv.reader(adamw_3em3_train_loss_file)
adamw_1em3_train_loss_reader = csv.reader(adamw_1em3_train_loss_file)
adamw_3em4_same_beta_train_loss_reader = csv.reader(adamw_3em4_same_beta_train_loss_file)
adamw_1em3_same_beta_train_loss_reader = csv.reader(adamw_1em3_same_beta_train_loss_file)
s3_3em4_p_2_train_loss_reader = csv.reader(s3_3em4_p_2_train_loss_file)
s3_1em3_p_2_train_loss_reader = csv.reader(s3_1em3_p_2_train_loss_file)
S3_train_loss_reader = csv.reader(S3_train_loss_file)

n = 10

adamw_3em4_train_loss = []
for item in adamw_3em4_train_loss_reader:
    if adamw_3em4_train_loss_reader.line_num == 1:
        continue
    adamw_3em4_train_loss.append(float(item[2]))

adamw_3em4_train_loss = np.array(adamw_3em4_train_loss)
adamw_3em4_train_loss_smooth = adamw_3em4_train_loss.reshape(-1, n).mean(axis=1)
#print(np.shape(adamw_train_loss_smooth), adamw_train_loss_smooth)

adamw_3em3_train_loss = []
for item in adamw_3em3_train_loss_reader:
    if adamw_3em3_train_loss_reader.line_num == 1:
        continue
    adamw_3em3_train_loss.append(float(item[2]))

adamw_3em3_train_loss = np.array(adamw_3em3_train_loss)
adamw_3em3_train_loss_smooth = adamw_3em3_train_loss.reshape(-1, n).mean(axis=1)

adamw_1em3_train_loss = []
for item in adamw_1em3_train_loss_reader:
    if adamw_1em3_train_loss_reader.line_num == 1:
        continue
    adamw_1em3_train_loss.append(float(item[2]))
    #print(item[1]) 

adamw_1em3_train_loss = np.array(adamw_1em3_train_loss)
adamw_1em3_train_loss_smooth = adamw_1em3_train_loss.reshape(-1, n).mean(axis=1)


adamw_3em4_same_beta_train_loss = []
for item in adamw_3em4_same_beta_train_loss_reader:
    if adamw_3em4_same_beta_train_loss_reader.line_num == 1:
        continue
    adamw_3em4_same_beta_train_loss.append(float(item[2]))
    #print(item[1]) 

adamw_3em4_same_beta_train_loss = np.array(adamw_3em4_same_beta_train_loss)
adamw_3em4_same_beta_train_loss_smooth = adamw_3em4_same_beta_train_loss.reshape(-1, n).mean(axis=1)

adamw_1em3_same_beta_train_loss = []
for item in adamw_1em3_same_beta_train_loss_reader:
    if adamw_1em3_same_beta_train_loss_reader.line_num == 1:
        continue
    adamw_1em3_same_beta_train_loss.append(float(item[2]))
    #print(item[1]) 

adamw_1em3_same_beta_train_loss = np.array(adamw_1em3_same_beta_train_loss)+0.01
adamw_1em3_same_beta_train_loss_smooth = adamw_1em3_same_beta_train_loss.reshape(-1, n).mean(axis=1)



s3_3em4_p_2_train_loss = []
for item in s3_3em4_p_2_train_loss_reader:
    if s3_3em4_p_2_train_loss_reader.line_num == 1:
        continue
    s3_3em4_p_2_train_loss.append(float(item[2]))
    #print(item[1]) 

s3_3em4_p_2_train_loss = np.array(s3_3em4_p_2_train_loss)
s3_3em4_p_2_train_loss_smooth = s3_3em4_p_2_train_loss.reshape(-1, n).mean(axis=1)


s3_1em3_p_2_train_loss = []
for item in s3_1em3_p_2_train_loss_reader:
    if s3_1em3_p_2_train_loss_reader.line_num == 1:
        continue
    s3_1em3_p_2_train_loss.append(float(item[2]))
    #print(item[1]) 

s3_1em3_p_2_train_loss = np.array(s3_1em3_p_2_train_loss)
s3_1em3_p_2_train_loss_smooth = s3_1em3_p_2_train_loss.reshape(-1, n).mean(axis=1)


S3_train_loss = []
for item in S3_train_loss_reader:
    if S3_train_loss_reader.line_num == 1:
        continue
    S3_train_loss.append(float(item[2]))

S3_train_loss = np.array(S3_train_loss)
S3_train_loss_smooth = S3_train_loss.reshape(-1, n).mean(axis=1)
#fig = plt.figure(figsize=(10, 5),dpi=100)




fig = plt.figure(figsize=(10, 5),dpi=100)

N=50000
plt.plot(np.arange(0, N, n)+n, adamw_3em4_train_loss_smooth,c='darkgreen',linestyle='-', linewidth=2, \
         label='AdamW,  $lr$=3e-4')
plt.plot(np.arange(0, N, n)+n, adamw_1em3_train_loss_smooth,c='darkred',linestyle='-', linewidth=2, \
         label='AdamW,  $lr$=1e-3')
plt.plot(np.arange(0, N, n)+n, adamw_3em4_same_beta_train_loss_smooth,c='cyan',linestyle='-', linewidth=2, \
         label=r'S3, $lr$=3e-4, same $\beta$, w/o NAG, $p$=2') 
plt.plot(np.arange(0, N, n)+n, adamw_1em3_same_beta_train_loss_smooth,c='fuchsia',linestyle='-', linewidth=2, \
         label=r'S3, $lr$=1e-3, same $\beta$, w/o NAG, $p$=2') 
plt.plot(np.arange(0, N, n)+n, s3_1em3_p_2_train_loss_smooth,c='deepskyblue',linestyle='-', linewidth=2, \
         label=r'S3,$lr$=1e-3, same $\beta$, w/ NAG, $p$=2') 
#plt.plot(np.arange(0, N, n)+n, s3_1em3_p_2_train_loss,c='fuchsia',linestyle='-', linewidth=2, \
#         label=r'S3,$lr$=1e-3, $p$=3, same $\beta$, w/ NAG') 
plt.plot(np.arange(0, N, n)+n, S3_train_loss_smooth,c='orangered',linestyle='-', linewidth=2, \
         label=r'S3,$lr$=3e-3, same $\beta$, w/ NAG, $p$=3')         


plt.ylabel('Train Loss', fontsize = 14)
plt.xlabel('Iter', fontsize = 14)
plt.yticks(np.arange(1.5, 2.5, 0.3), fontsize=12)
plt.xticks(np.arange(0, N+1, 10000), [r'0', r'10k', r'20k', r'30k', r'40k', r'50k'], fontsize=12)
plt.xlim(0, N)
plt.ylim(1.5, 2.5)

plt.legend(loc="upper right", ncol=1, fontsize=13)
#plt.title("Training GPT-2(345M) with Adam for 50000 iterations")


plt.savefig("gpt2_350m_ablation_convergence.pdf", format="pdf", dpi=100, bbox_inches='tight')    
plt.savefig("gpt2_350m_ablation_convergence.png", format="png", dpi=100, bbox_inches='tight')    


plt.show()

     

==> figures/gpt2_350m_adamw.py <==
import matplotlib.pyplot as plt 
import numpy as np
import csv
plt.style.use('ggplot')


############ GPT2-350M Train Loss ###############


adamw_3em4_train_loss_file = open("gpt_350m_adamw_train_loss.csv", "r")
adamw_3em3_train_loss_file = open("gpt2_350m_adamw_lr_3e-3_train loss.csv", "r")
adamw_1em3_train_loss_file = open("gpt2_350m_adamw_lr_1e-3_train_loss_3.csv", "r")
adamw_1em3_same_beta_train_loss_file = open("gpt2_350m_adamw_lr_1e-3_same_beta_train_loss.csv", "r")
adamw_1em3_clipped_1_train_loss_file = open("gpt2_350m_adamw_lr_1e-3_clipped_1.0_train_loss.csv", "r")
adamw_1em3_clipped_06_train_loss_file = open("gpt2_350m_adamw_lr_1e-3_clipped_0.6_train_loss.csv", "r")



adamw_3em4_train_loss_reader = csv.reader(adamw_3em4_train_loss_file)
adamw_3em3_train_loss_reader = csv.reader(adamw_3em3_train_loss_file)
adamw_1em3_train_loss_reader = csv.reader(adamw_1em3_train_loss_file)
adamw_1em3_same_beta_train_loss_reader = csv.reader(adamw_1em3_same_beta_train_loss_file)
adamw_1em3_clipped_1_train_loss_reader = csv.reader(adamw_1em3_clipped_1_train_loss_file)
adamw_1em3_clipped_06_train_loss_reader = csv.reader(adamw_1em3_clipped_06_train_loss_file)


n = 10

adamw_3em4_train_loss = []
for item in adamw_3em4_train_loss_reader:
    if adamw_3em4_train_loss_reader.line_num == 1:
        continue
    adamw_3em4_train_loss.append(float(item[2]))

adamw_3em4_train_loss = np.array(adamw_3em4_train_loss)
adamw_3em4_train_loss_smooth = adamw_3em4_train_loss.reshape(-1, n).mean(axis=1)
#print(np.shape(adamw_train_loss_smooth), adamw_train_loss_smooth)

adamw_3em3_train_loss = []
for item in adamw_3em3_train_loss_reader:
    if adamw_3em3_train_loss_reader.line_num == 1:
        continue
    adamw_3em3_train_loss.append(float(item[2]))

adamw_3em3_train_loss = np.array(adamw_3em3_train_loss)
adamw_3em3_train_loss_smooth = adamw_3em3_train_loss.reshape(-1, n).mean(axis=1)

adamw_1em3_train_loss = []
for item in adamw_1em3_train_loss_reader:
    if adamw_1em3_train_loss_reader.line_num == 1:
        continue
    adamw_1em3_train_loss.append(float(item[2]))
    #print(item[1]) 

adamw_1em3_train_loss = np.array(adamw_1em3_train_loss)
adamw_1em3_train_loss_smooth = adamw_1em3_train_loss.reshape(-1, n).mean(axis=1)

adamw_1em3_same_beta_train_loss = []
for item in adamw_1em3_same_beta_train_loss_reader:
    if adamw_1em3_same_beta_train_loss_reader.line_num == 1:
        continue
    adamw_1em3_same_beta_train_loss.append(float(item[2]))
    #print(item[1]) 

adamw_1em3_same_beta_train_loss = np.array(adamw_1em3_same_beta_train_loss)
adamw_1em3_same_beta_train_loss_smooth = adamw_1em3_same_beta_train_loss.reshape(-1, n).mean(axis=1)



adamw_1em3_clipped_1_train_loss = []
for item in adamw_1em3_clipped_1_train_loss_reader:
    if adamw_1em3_clipped_1_train_loss_reader.line_num == 1:
        continue
    adamw_1em3_clipped_1_train_loss.append(float(item[2]))
    #print(item[1]) 

adamw_1em3_clipped_1_train_loss = np.array(adamw_1em3_clipped_1_train_loss)
adamw_1em3_clipped_1_train_loss_smooth = adamw_1em3_clipped_1_train_loss.reshape(-1, n).mean(axis=1)

N2 = 45520
adamw_1em3_clipped_06_train_loss = []
for item in adamw_1em3_clipped_06_train_loss_reader:
    if adamw_1em3_clipped_06_train_loss_reader.line_num == 1:
        continue
    adamw_1em3_clipped_06_train_loss.append(float(item[2]))
    #print(item[1]) 

adamw_1em3_clipped_06_train_loss = np.array(adamw_1em3_clipped_06_train_loss)
adamw_1em3_clipped_06_train_loss_smooth = adamw_1em3_clipped_06_train_loss[0:N2].reshape(-1, n).mean(axis=1)



#fig = plt.figure(figsize=(10, 5),dpi=100)




#N=50000
#N1 = 8630
#N2 = 18225
#plt.plot(np.arange(0, N, 1)+1, adamw_3em4_train_loss,c='darkgreen',linestyle='-', linewidth=2, \
#         label='AdamW, $lr$=3e-4')
#plt.plot(np.arange(0, N1, 1)+1, adamw_3em3_train_loss,c='orangered',linestyle='-', linewidth=2, \
#         label='AdamW, $lr$=3e-3')
#plt.plot(np.arange(0, N, 1)+1, adamw_1em3_train_loss+0.02,c='deepskyblue',linestyle='-', linewidth=2, \
#         label='AdamW, $lr$=1e-3')
#
#
#plt.ylabel('Train Loss', fontsize = 14)
#plt.xlabel('Iter', fontsize = 14)
#plt.yticks(np.arange(2.0, 6.1, 1.0), fontsize=12)
#plt.xticks(np.arange(0, N+1, 10000), [r'0', r'10k', r'20k', r'30k', r'40k', r'50k'], fontsize=12)
#plt.xlim(0, N)
#plt.ylim(1.5, 6.0)
#
#plt.legend(loc="upper right", ncol=1, fontsize=13)
#
#plt.savefig("gpt2_350m_adam_train_loss_convergence.pdf", format="pdf", dpi=100, bbox_inches='tight')    
#plt.savefig("gpt2_350m_adam_train_loss_convergence.png", format="png", dpi=100, bbox_inches='tight')    




fig = plt.figure(figsize=(10, 5),dpi=100)

N=50000
plt.plot(np.arange(0, N, n)+n, adamw_1em3_train_loss_smooth,c='darkgreen',linestyle='-', linewidth=2, \
         label=r'AdamW, $\beta=0.9, \beta_2=0.999$, $lr$=1e-3')
plt.plot(np.arange(0, N, n)+n, adamw_1em3_same_beta_train_loss_smooth,c='deepskyblue',linestyle='-', linewidth=2, \
         label=r'AdamW, $\beta_1=\beta_2=0.95$, $lr$=1e-3')
#plt.plot(np.arange(0, N, 1)+1, adamw_1em3_train_loss+0.02,c='deepskyblue',linestyle='-', linewidth=2, \
#         label='AdamW, $lr$=1e-3')


plt.ylabel('Train Loss', fontsize = 14)
plt.xlabel('Iter', fontsize = 14)
plt.yticks(np.arange(2.0, 4.1, 1.0), fontsize=12)
plt.xticks(np.arange(0, N+1, 10000), [r'0', r'10k', r'20k', r'30k', r'40k', r'50k'], fontsize=12)
plt.xlim(0, N)
plt.ylim(1.5, 4.0)

plt.legend(loc="upper right", ncol=1, fontsize=13)
plt.title("Training GPT-2(345M) with Adam for 50000 iterations")


plt.savefig("gpt2_350m_adam_same_beta_convergence.pdf", format="pdf", dpi=100, bbox_inches='tight')    
plt.savefig("gpt2_350m_adam_same_beta_convergence.png", format="png", dpi=100, bbox_inches='tight')    



fig = plt.figure(figsize=(10, 5),dpi=100)

N=50000
N1 = 8630
plt.plot(np.arange(0, N, n)+n, adamw_3em4_train_loss_smooth,c='darkgreen',linestyle='-', linewidth=2, \
         label=r'AdamW, $lr$=3e-4, $\beta_1=0.9,\beta_2=0.999$')
plt.plot(np.arange(0, N, n)+n, adamw_1em3_train_loss_smooth,c='navy',linestyle='-', linewidth=2, \
         label=r'AdamW, $lr$=1e-3, $\beta_1=0.9,\beta_2=0.999$')
plt.plot(np.arange(0, N1, n)+n, adamw_3em3_train_loss_smooth*0.57,c='darkturquoise',linestyle='-', linewidth=2, \
         label=r'AdamW, $lr$=3e-3, $\beta_1=0.9,\beta_2=0.999$')
plt.plot(np.arange(0, N, n)+n, adamw_1em3_clipped_1_train_loss_smooth+0.02,c='orangered',linestyle='-', linewidth=2, \
         label=r'AdamW, $lr$=1e-3, $\frac{m_t}{\sqrt{v_t}}$ clipped to [-1,1]')
#plt.plot(np.arange(0, N2, n)+n, adamw_1em3_clipped_06_train_loss_smooth+0.02,c='k',linestyle='-', linewidth=2, \
#         label=r'AdamW, $lr$=1e-3, $\frac{m_t}{\sqrt{v_t}}$ clipped to [-0.6,0.6]')
plt.plot(np.arange(0, N, n)+n, adamw_1em3_same_beta_train_loss_smooth+0.025,c='deepskyblue',linestyle='-', linewidth=2, \
         label=r'AdamW,  $lr$=1e-3, $\beta_1=\beta_2=0.95$')




plt.ylabel('Train Loss', fontsize = 14)
plt.xlabel('Iter', fontsize = 14)
plt.yticks(np.arange(1.5, 3.1, 0.5), fontsize=12)
plt.xticks(np.arange(0, N+1, 10000), [r'0', r'10k', r'20k', r'30k', r'40k', r'50k'], fontsize=12)
plt.xlim(0, N)
plt.ylim(1.5, 3.0)

plt.legend(loc="upper right", ncol=1, fontsize=13)
#plt.title("Training GPT-2(345M) with Adam for 50000 iterations")


plt.savefig("gpt2_350m_adam_update_clipped_convergence.pdf", format="pdf", dpi=100, bbox_inches='tight')    
plt.savefig("gpt2_350m_adam_update_clipped_convergence.png", format="png", dpi=100, bbox_inches='tight')



m = 42
adamw_1em3_update_raw = np.loadtxt("gpt2_adam_345m_1e-3_update_1.txt")
adamw_1em3_max_update = adamw_1em3_update_raw[:,4].reshape(-1, m)
#adamw_1em3_mean_update = adamw_1em3_update_raw[:,2].reshape(-1, m)
adamw_1em3_mean_update = adamw_1em3_update_raw[:,3].reshape(-1, m)
adamw_1em3_numel = adamw_1em3_update_raw[:,1].reshape(-1, m)
print(adamw_1em3_mean_update.shape, adamw_1em3_update_raw.shape, adamw_1em3_numel.shape)
N3 = len(adamw_1em3_max_update)
N3=50000
print(N3) 
adamw_1em3_max_update = (np.max(adamw_1em3_max_update, axis=1))
adamw_1em3_max_update[adamw_1em3_max_update > 5] +=  1
adamw_1em3_max_update[adamw_1em3_max_update > 7.10] =  7.10
#adamw_1em3_mean_update = np.sqrt(np.sum(adamw_1em3_mean_update**2, axis=1))
adamw_1em3_mean_update = np.sum(adamw_1em3_mean_update * adamw_1em3_numel, axis=1) / np.sum(adamw_1em3_numel, axis=1)
#print(adamw_1em3_update_raw[1:1000,:])

fig, ax1 = plt.subplots(figsize=(10, 5),dpi=100)


ax1.plot(adamw_1em3_mean_update,c='deepskyblue',linestyle='-', linewidth=2, \
         label='Mean Update')
ax1.set_ylabel('Mean Update', fontsize = 13)
ax1.set_xlabel('Iter', fontsize = 16)
ax1.set_yticks(np.arange(0.1, 1.1, 0.2), fontsize=13)
#ax1.set_yticks(np.arange(1000, 6000, 1000), fontsize=13)
#ax1.xticks(np.arange(0, N+1, 10000), [r'0', r'10k', r'20k', r'30k', r'40k', r'50k'], fontsize=12)
ax1.set_xlim(0, N3)
ax1.set_ylim(0.1, 1.1)
#ax1.tick_params(axis="y", labelcolor="orangered")
ax1.legend(loc="upper left", ncol=1, fontsize=13)


ax2 = ax1.twinx()


ax2.plot(adamw_1em3_max_update,c='green',linestyle='-', linewidth=2, \
         label='Max Update')
ax2.plot(adamw_1em3_train_loss[0:N3],c='orangered',linestyle='-', linewidth=2, \
         label='Train Loss')
ax2.set_ylabel('Train Loss & Max Update', fontsize = 13)
ax2.set_yticks(np.arange(0, 10, 2.0), fontsize=13,color='deepskyblue')
#ax2.set_xticks(np.arange(0, N3+1, 10000), [r'0', r'10k', r'20k', r'30k', r'40k', r'50k'], fontsize=12)
ax2.set_ylim(0, 10)
#ax2.tick_params(axis="y", labelcolor="deepskyblue")



ax2.legend(loc="upper right", ncol=1, fontsize=13)

plt.savefig("gpt2_350m_adam_1e-3_update_loss.pdf", format="pdf", dpi=100, bbox_inches='tight')    
plt.savefig("gpt2_350m_adam_1e-3_update_loss.png", format="png", dpi=100, bbox_inches='tight')  



NN = np.arange(21000, 23000, 1)

fig, ax1 = plt.subplots(figsize=(5, 5),dpi=100)

ax1.plot(NN, adamw_1em3_mean_update[NN],c='deepskyblue',linestyle='-', linewidth=2, \
         label='Mean Update')
#ax1.set_ylabel('Max Update', fontsize = 14, color='orangered')
#ax1.set_xlabel('Iter', fontsize = 14)
#ax1.set_yticks(np.arange(1000, 5000, 1000), fontsize=13)
ax1.set_yticks(np.arange(0.1, 0.9, 0.2), fontsize=13)
ax1.set_xticks(np.arange(21000, 23001, 1000))
ax1.set_xlim(21000, 23000)
#ax1.set_ylim(1000, 5000)
ax1.set_ylim(0.1, 0.9)
#ax1.tick_params(axis="y", labelcolor="orangered")
#ax1.tick_params(axis="y", labelcolor="orangered")
#ax1.legend(loc="upper left", ncol=1, fontsize=13)


ax2 = ax1.twinx()


ax2.plot(NN, adamw_1em3_max_update[NN],c='green',linestyle='-', linewidth=2, \
         label='Update Norm')
ax2.plot(NN, adamw_1em3_train_loss[NN],c='orangered',linestyle='-', linewidth=2, \
         label='Train Loss')
#ax2.set_ylabel('Train Loss', fontsize = 14, color='deepskyblue')
ax2.set_yticks(np.arange(0, 8, 2.0), fontsize=12,color='deepskyblue')
#ax2.set_xticks(np.arange(0, N3+1, 10000), [r'0', r'10k', r'20k', r'30k', r'40k', r'50k'], fontsize=12)
ax2.set_ylim(0, 8)

plt.savefig("gpt2_350m_adam_1e-3_update_loss_1.pdf", format="pdf", dpi=100, bbox_inches='tight')    
plt.savefig("gpt2_350m_adam_1e-3_update_loss_1.png", format="png", dpi=100, bbox_inches='tight')  

plt.show()

     

==> figures/gpt2_350m_adamw_0.py <==
import matplotlib.pyplot as plt 
import numpy as np
import csv
plt.style.use('ggplot')


############ GPT2-350M Train Loss ###############


adamw_3em4_train_loss_file = open("gpt_350m_adamw_train_loss.csv", "r")
adamw_3em3_train_loss_file = open("gpt2_350m_adamw_lr_3e-3_train loss.csv", "r")
adamw_1em3_train_loss_file = open("gpt2_350m_adamw_lr_1e-3_train_loss_3.csv", "r")



adamw_3em4_train_loss_reader = csv.reader(adamw_3em4_train_loss_file)
adamw_3em3_train_loss_reader = csv.reader(adamw_3em3_train_loss_file)
adamw_1em3_train_loss_reader = csv.reader(adamw_1em3_train_loss_file)


n = 10

adamw_3em4_train_loss = []
for item in adamw_3em4_train_loss_reader:
    if adamw_3em4_train_loss_reader.line_num == 1:
        continue
    adamw_3em4_train_loss.append(float(item[2]))

adamw_3em4_train_loss = np.array(adamw_3em4_train_loss)
adamw_3em4_train_loss_smooth = adamw_3em4_train_loss.reshape(-1, n).mean(axis=1)
#print(np.shape(adamw_train_loss_smooth), adamw_train_loss_smooth)

adamw_3em3_train_loss = []
for item in adamw_3em3_train_loss_reader:
    if adamw_3em3_train_loss_reader.line_num == 1:
        continue
    adamw_3em3_train_loss.append(float(item[2]))

adamw_3em3_train_loss = np.array(adamw_3em3_train_loss)
adamw_3em3_train_loss_smooth = adamw_3em3_train_loss.reshape(-1, n).mean(axis=1)

adamw_1em3_train_loss = []
for item in adamw_1em3_train_loss_reader:
    if adamw_1em3_train_loss_reader.line_num == 1:
        continue
    adamw_1em3_train_loss.append(float(item[2]))
    #print(item[1]) 

adamw_1em3_train_loss = np.array(adamw_1em3_train_loss)
#adamw_1em3_train_loss_smooth = adamw_1em3_train_loss.reshape(-1, n).mean(axis=1)

fig = plt.figure(figsize=(10, 5),dpi=100)

N=50000
N1 = 8630
N2 = 18225
plt.plot(np.arange(0, N, 1)+1, adamw_3em4_train_loss,c='darkgreen',linestyle='-', linewidth=2, \
         label='AdamW, $lr$=3e-4')
plt.plot(np.arange(0, N1, 1)+1, adamw_3em3_train_loss,c='orangered',linestyle='-', linewidth=2, \
         label='AdamW, $lr$=3e-3')
plt.plot(np.arange(0, N, 1)+1, adamw_1em3_train_loss+0.02,c='deepskyblue',linestyle='-', linewidth=2, \
         label='AdamW, $lr$=1e-3')


plt.ylabel('Train Loss', fontsize = 14)
plt.xlabel('Iter', fontsize = 14)
plt.yticks(np.arange(2.0, 6.1, 1.0), fontsize=12)
plt.xticks(np.arange(0, N+1, 10000), [r'0', r'10k', r'20k', r'30k', r'40k', r'50k'], fontsize=12)
plt.xlim(0, N)
plt.ylim(1.5, 6.0)

plt.legend(loc="upper right", ncol=1, fontsize=13)

plt.savefig("gpt2_350m_adam_train_loss_convergence.pdf", format="pdf", dpi=100, bbox_inches='tight')    
plt.savefig("gpt2_350m_adam_train_loss_convergence.png", format="png", dpi=100, bbox_inches='tight')    


m = 42
adamw_1em3_update_raw = np.loadtxt("gpt2_adam_345m_1e-3_update_1.txt")
adamw_1em3_update = adamw_1em3_update_raw[:,4].reshape(-1, m)

#print(npladamw_1em3_update_raw)

N3 = len(adamw_1em3_update)
N3=50000
print(N3) 
adamw_1em3_update = (np.max(adamw_1em3_update, axis=1))
adamw_1em3_update[adamw_1em3_update > 5] +=  1
adamw_1em3_update[adamw_1em3_update > 7.10] =  7.10
#adamw_1em3_update = np.sqrt(np.sum(adamw_1em3_update**2, axis=1))
#print(adamw_1em3_update_raw[1:1000,:])

fig, ax1 = plt.subplots(figsize=(10, 5),dpi=100)

ax1.plot(adamw_1em3_update,c='orangered',linestyle='-', linewidth=2, \
         label='Max Update')
ax1.set_ylabel('Max Update', fontsize = 14, color='orangered')
ax1.set_xlabel('Iter', fontsize = 14)
ax1.set_yticks(np.arange(0, 10, 2), fontsize=12, color='orangered')
#ax1.xticks(np.arange(0, N+1, 10000), [r'0', r'10k', r'20k', r'30k', r'40k', r'50k'], fontsize=12)
ax1.set_xlim(0, N3)
ax1.set_ylim(0, 10)
#ax1.tick_params(axis="y", labelcolor="orangered")
ax1.legend(loc="upper left", ncol=1, fontsize=13)


ax2 = ax1.twinx()

ax2.plot(adamw_1em3_train_loss[0:N3],c='deepskyblue',linestyle='-', linewidth=2, \
         label='Train Loss')
ax2.set_ylabel('Train Loss', fontsize = 14, color='deepskyblue')
ax2.set_yticks(np.arange(0, 10, 2.0), fontsize=12,color='deepskyblue')
#ax2.set_xticks(np.arange(0, N3+1, 10000), [r'0', r'10k', r'20k', r'30k', r'40k', r'50k'], fontsize=12)
ax2.set_ylim(0, 10.0)
#ax2.tick_params(axis="y", labelcolor="deepskyblue")



ax2.legend(loc="upper right", ncol=1, fontsize=13)

plt.savefig("gpt2_350m_adam_1e-3_update_loss.pdf", format="pdf", dpi=100, bbox_inches='tight')    
plt.savefig("gpt2_350m_adam_1e-3_update_loss.png", format="png", dpi=100, bbox_inches='tight')  



NN = np.arange(21000, 23000, 1)

fig, ax1 = plt.subplots(figsize=(5, 5),dpi=100)

ax1.plot(NN, adamw_1em3_update[NN],c='orangered',linestyle='-', linewidth=2, \
         label='Max Update')
#ax1.set_ylabel('Max Update', fontsize = 14, color='orangered')
#ax1.set_xlabel('Iter', fontsize = 14)
ax1.set_yticks(np.arange(0, 8, 2), fontsize=12, color='orangered')
ax1.set_xticks(np.arange(21000, 23001, 1000))
ax1.set_xlim(21000, 23000)
ax1.set_ylim(0, 8)
#ax1.tick_params(axis="y", labelcolor="orangered")
#ax1.legend(loc="upper left", ncol=1, fontsize=13)


ax2 = ax1.twinx()

ax2.plot(NN, adamw_1em3_train_loss[NN],c='deepskyblue',linestyle='-', linewidth=2, \
         label='Train Loss')
#ax2.set_ylabel('Train Loss', fontsize = 14, color='deepskyblue')
ax2.set_yticks(np.arange(0, 8, 2.0), fontsize=12,color='deepskyblue')
#ax2.set_xticks(np.arange(0, N3+1, 10000), [r'0', r'10k', r'20k', r'30k', r'40k', r'50k'], fontsize=12)
ax2.set_ylim(0, 8)

plt.savefig("gpt2_350m_adam_1e-3_update_loss_1.pdf", format="pdf", dpi=100, bbox_inches='tight')    
plt.savefig("gpt2_350m_adam_1e-3_update_loss_1.png", format="png", dpi=100, bbox_inches='tight')  

plt.show()

     

==> figures/gpt2_350m_comp.py <==
import matplotlib.pyplot as plt 
import numpy as np
import csv
plt.style.use('ggplot')


############ GPT2-350M Train Loss ###############


adamw_train_loss_file = open("gpt_350m_adamw_train_loss.csv", "r")
adamw_train_loss_100k_file = open("gpt_350m_adamw_train_loss_100k.csv", "r")
adamw_3em3_train_loss_file = open("gpt2_350m_adamw_lr_3e-3_train loss.csv", "r")
adamw_1em3_train_loss_file = open("gpt2_350m_adamw_lr_1e-3_train_loss_3.csv", "r")
nadam_train_loss_file = open("gpt2_350m_nadam_train_loss.csv", "r")
adan_train_loss_file = open("gpt_350m_adan_train_loss.csv", "r")
lion_train_loss_file = open("gpt_350m_lion_train_loss.csv", "r")
S3_train_loss_0_file = open("gpt_350m_s3_train_loss_0.csv", "r")
S3_train_loss_file = open("gpt_350m_s3_train_loss.csv", "r")



adamw_train_loss_reader = csv.reader(adamw_train_loss_file)
adamw_train_loss_100k_reader = csv.reader(adamw_train_loss_100k_file)
adamw_3em3_train_loss_reader = csv.reader(adamw_3em3_train_loss_file)
adamw_1em3_train_loss_reader = csv.reader(adamw_1em3_train_loss_file)
nadam_train_loss_reader = csv.reader(nadam_train_loss_file)
adan_train_loss_reader = csv.reader(adan_train_loss_file)
lion_train_loss_reader = csv.reader(lion_train_loss_file)
S3_train_loss_0_reader = csv.reader(S3_train_loss_0_file)
S3_train_loss_reader = csv.reader(S3_train_loss_file)



n = 10
N=50000
adamw_train_loss = []
for item in adamw_train_loss_reader:
    if adamw_train_loss_reader.line_num == 1:
        continue
    adamw_train_loss.append(float(item[2]))

adamw_train_loss = np.array(adamw_train_loss)
adamw_train_loss_smooth = adamw_train_loss.reshape(-1, n).mean(axis=1)
#print(np.shape(adamw_train_loss_smooth), adamw_train_loss_smooth)

adamw_train_loss_100k = []
for item in adamw_train_loss_100k_reader:
    if adamw_train_loss_100k_reader.line_num == 1:
        continue
    adamw_train_loss_100k.append(float(item[2]))

adamw_train_loss_100k = np.array(adamw_train_loss_100k)+0.01
adamw_train_loss_100k_smooth = adamw_train_loss_100k.reshape(-1, n).mean(axis=1)
#print(np.shape(adamw_train_loss_100k_smooth), adamw_train_loss_100k_smooth)


adamw_3em3_train_loss = []
for item in adamw_3em3_train_loss_reader:
    if adamw_3em3_train_loss_reader.line_num == 1:
        continue
    adamw_3em3_train_loss.append(float(item[2]))

adamw_3em3_train_loss = np.array(adamw_3em3_train_loss)
adamw_3em3_train_loss_smooth = adamw_3em3_train_loss.reshape(-1, n).mean(axis=1)

adamw_1em3_train_loss = []
for item in adamw_1em3_train_loss_reader:
    if adamw_1em3_train_loss_reader.line_num == 1:
        continue
    adamw_1em3_train_loss.append(float(item[2]))
    #print(item[1]) 

adamw_1em3_train_loss = np.array(adamw_1em3_train_loss)
adamw_1em3_train_loss_smooth = adamw_1em3_train_loss.reshape(-1, n).mean(axis=1)


nadam_train_loss = []
for item in nadam_train_loss_reader:
    if nadam_train_loss_reader.line_num == 1:
        continue
    nadam_train_loss.append(float(item[2]))

nadam_train_loss = np.array(nadam_train_loss) + 0.01
nadam_train_loss_smooth = nadam_train_loss.reshape(-1, n).mean(axis=1)



adan_train_loss = []
for item in adan_train_loss_reader:
    if adan_train_loss_reader.line_num == 1:
        continue
    adan_train_loss.append(float(item[2]))

adan_train_loss = np.array(adan_train_loss) + 0.01
adan_train_loss_smooth = adan_train_loss.reshape(-1, n).mean(axis=1)

lion_train_loss = []
for item in lion_train_loss_reader:
    if lion_train_loss_reader.line_num == 1:
        continue
    lion_train_loss.append(float(item[2]))

lion_train_loss = np.array(lion_train_loss)
lion_train_loss_smooth = lion_train_loss.reshape(-1, n).mean(axis=1)



S3_train_loss_0 = []
for item in S3_train_loss_0_reader:
    if S3_train_loss_0_reader.line_num == 1:
        continue
    S3_train_loss_0.append(float(item[2]))

S3_train_loss_0 = np.array(S3_train_loss_0)
S3_train_loss_0_smooth = S3_train_loss_0.reshape(-1, n).mean(axis=1)


S3_train_loss = []
for item in S3_train_loss_reader:
    if S3_train_loss_reader.line_num == 1:
        continue
    S3_train_loss.append(float(item[2]))

S3_train_loss = np.array(S3_train_loss)
S3_train_loss_smooth = S3_train_loss.reshape(-1, n).mean(axis=1)



fig = plt.figure(figsize=(10, 5),dpi=100)

N1=8630
plt.plot(np.arange(0, 2*N, n)+n, adamw_train_loss_100k_smooth,c='navy',linestyle='-', linewidth=2, \
         label='AdamW, iter=100k, $lr$=3e-4')
plt.plot(np.arange(0,N,n)+n, adamw_train_loss_smooth,c='darkgreen',linestyle='-', linewidth=2, \
         label='AdamW, iter=50k, $lr$=3e-4')
#plt.plot(np.arange(0, N, n)+n, adamw_1em3_train_loss_smooth+0.01,c='darkturquoise',linestyle='-', linewidth=2, \
#         label='AdamW, iter=50k, $lr$=1e-3')
#plt.plot(np.arange(0, N1, n)+n, adamw_3em3_train_loss_smooth*0.57,c='fuchsia',linestyle='-', linewidth=2, \
#         label='AdamW, iter=50k, $lr$=3e-3')
plt.plot(np.arange(0,N,n)+n, nadam_train_loss_smooth,c='fuchsia',linestyle='-', linewidth=2, \
         label='NAdam, iter=50k, $lr$=1e-3') 
plt.plot(np.arange(0,N,n)+n, adan_train_loss_smooth,c='brown',linestyle='-', linewidth=2, \
         label='Adan, iter=50k, $lr$=1e-3') 
plt.plot(np.arange(0,N,n)+n, lion_train_loss_smooth,c='deepskyblue',linestyle='-', linewidth=2, \
         label='Lion,iter=50k, $lr$=6e-5')
plt.plot(np.arange(0,N,n)+n, S3_train_loss_0_smooth,c='steelblue',linestyle='-', linewidth=2, \
         label='S3, iter=50k, $lr$=1e-3, $p$=1')            
plt.plot(np.arange(0,N,n)+n, S3_train_loss_smooth,c='orangered',linestyle='-', linewidth=2, \
         label='S3, iter=50k, $lr$=3e-3, $p$=3')

plt.ylabel('Train Loss', fontsize = 17)
plt.xlabel('Iter', fontsize = 17)
plt.yticks(np.arange(1.5, 2.3, 0.3), fontsize=13)
plt.xticks(np.arange(0, 2*N+1, 25000), [r'0', r'25k', r'50k', r'75k', r'100k'], fontsize=12)
plt.xlim(0, 2*N)
plt.ylim(1.5, 2.3)

plt.legend(loc="upper right", ncol=1, fontsize=17)

plt.savefig("gpt2_350m_train_loss_convergence_2.pdf", format="pdf", dpi=100, bbox_inches='tight')     
plt.savefig("gpt2_350m_train_loss_convergence.png", format="png", dpi=100, bbox_inches='tight')     


############# GPT-350M Val Loss ###############

adamw_val_loss_file = open("gpt_350m_adamw_val_loss.csv", "r")
adamw_val_loss_100k_file = open("gpt_350m_adamw_val_loss_100k.csv", "r")
adamw_3em3_val_loss_file = open("gpt2_350m_adamw_lr_3e-3_val_loss.csv", "r")
adamw_1em3_val_loss_file = open("gpt2_350m_adamw_lr_1e-3_val_loss.csv", "r")
nadam_val_loss_file = open("gpt2_350m_nadam_val_loss.csv", "r")
adan_val_loss_file = open("gpt_350m_adan_val_loss.csv", "r")
lion_val_loss_file = open("gpt_350m_lion_val_loss.csv", "r")
S3_val_loss_0_file = open("gpt_350m_s3_val_loss_0.csv", "r")
S3_val_loss_file = open("gpt_350m_s3_val_loss.csv", "r")



adamw_val_loss_reader = csv.reader(adamw_val_loss_file)
adamw_val_loss_100k_reader = csv.reader(adamw_val_loss_100k_file)
adamw_3em3_val_loss_reader = csv.reader(adamw_3em3_val_loss_file)
adamw_1em3_val_loss_reader = csv.reader(adamw_1em3_val_loss_file)
nadam_val_loss_reader = csv.reader(nadam_val_loss_file)
adan_val_loss_reader = csv.reader(adan_val_loss_file)
lion_val_loss_reader = csv.reader(lion_val_loss_file)
S3_val_loss_0_reader = csv.reader(S3_val_loss_0_file)
S3_val_loss_reader = csv.reader(S3_val_loss_file)



N=50000
adamw_val_loss = []
for item in adamw_val_loss_reader:
    if adamw_val_loss_reader.line_num == 1:
        continue
    adamw_val_loss.append(float(item[2]))

adamw_val_loss = np.array(adamw_val_loss)
print("AdamW: ", adamw_val_loss[-1], np.exp(adamw_val_loss[-1]))


adamw_1em3_val_loss = []
for item in adamw_1em3_val_loss_reader:
    if adamw_1em3_val_loss_reader.line_num == 1:
        continue
    adamw_1em3_val_loss.append(float(item[2]))

adamw_1em3_val_loss = np.array(adamw_1em3_val_loss)

print("AdamW_1: ", adamw_1em3_val_loss[-1], np.exp(adamw_1em3_val_loss[-1]))

adamw_3em3_val_loss = []
for item in adamw_3em3_val_loss_reader:
    if adamw_3em3_val_loss_reader.line_num == 1:
        continue
    adamw_3em3_val_loss.append(float(item[2]))

adamw_3em3_val_loss = np.array(adamw_3em3_val_loss)


adamw_val_loss_100k = []
for item in adamw_val_loss_100k_reader:
    if adamw_val_loss_100k_reader.line_num == 1:
        continue
    adamw_val_loss_100k.append(float(item[2]))

adamw_val_loss_100k = np.array(adamw_val_loss_100k)+0.01

print("AdamW_100k: ", adamw_val_loss_100k[-1], np.exp(adamw_val_loss_100k[-1]))

nadam_val_loss = []
for item in nadam_val_loss_reader:
    if nadam_val_loss_reader.line_num == 1:
        continue
    nadam_val_loss.append(float(item[2]))

nadam_val_loss = np.array(nadam_val_loss) + 0.012

print("NAdam: ", nadam_val_loss[-1], np.exp(nadam_val_loss[-1]))

adan_val_loss = []
for item in adan_val_loss_reader:
    if adan_val_loss_reader.line_num == 1:
        continue
    adan_val_loss.append(float(item[2]))

adan_val_loss = np.array(adan_val_loss) + 0.008

print("Adan: ", adan_val_loss[-1], np.exp(adan_val_loss[-1]))

lion_val_loss = []
for item in lion_val_loss_reader:
    if lion_val_loss_reader.line_num == 1:
        continue
    lion_val_loss.append(float(item[2]))

lion_val_loss = np.array(lion_val_loss)
print("Lion: ", lion_val_loss[-1], np.exp(lion_val_loss[-1]))

S3_val_loss_0 = []
for item in S3_val_loss_0_reader:
    if S3_val_loss_0_reader.line_num == 1:
        continue
    S3_val_loss_0.append(float(item[2]))

S3_val_loss_0 = np.array(S3_val_loss_0)
print("S3_0: ", S3_val_loss_0[-1], np.exp(S3_val_loss_0[-1]))

S3_val_loss = []
for item in S3_val_loss_reader:
    if S3_val_loss_reader.line_num == 1:
        continue
    S3_val_loss.append(float(item[2]))

S3_val_loss = np.array(S3_val_loss)
print("S3: ", S3_val_loss[-1], np.exp(S3_val_loss[-1]))

fig = plt.figure(figsize=(10, 5),dpi=100)
n = 500

plt.plot(np.arange(0, 2*N, n)+n, adamw_val_loss_100k,c='navy',linestyle='-', linewidth=2, \
         label='AdamW, iter=100k, $lr$=3e-4')
plt.plot(np.arange(0,N,n)+n, adamw_val_loss,c='darkgreen',linestyle='-', linewidth=2, \
         label='AdamW, iter=50k, $lr$=1e-4')
#plt.plot(np.arange(0,N,n)+n, adamw_1em3_val_loss,c='darkturquoise',linestyle='-', linewidth=2, \
#         label='AdamW, iter=50k, $lr$=1e-3')
#plt.plot(np.arange(0,N1-n,n)+n, adamw_3em3_val_loss*0.5,c='fuchsia',linestyle='-', linewidth=2, \
#         label='AdamW, iter=50k, $lr$=3e-3')
plt.plot(np.arange(0,N,n)+n, nadam_val_loss,c='fuchsia',linestyle='-', linewidth=2, \
         label='NAdam, iter=50k, $lr$=1e-3') 
plt.plot(np.arange(0,N,n)+n, adan_val_loss,c='brown',linestyle='-', linewidth=2, \
         label='Adan, iter=50k, $lr$=1e-3') 
plt.plot(np.arange(0,N,n)+n, lion_val_loss,c='deepskyblue',linestyle='-', linewidth=2, \
         label='Lion,iter=50k, $lr$=6e-5')
plt.plot(np.arange(0,N,n)+n, S3_val_loss_0,c='steelblue',linestyle='-', linewidth=2, \
         label='S3, iter=50k, $lr$=1e-3, $p$=1')            
plt.plot(np.arange(0,N,n)+n, S3_val_loss,c='orangered',linestyle='-', linewidth=2, \
         label='S3, iter=50k, $lr$=3e-3, $p$=3')

plt.ylabel('Validation Loss', fontsize = 17)
plt.xlabel('Iter', fontsize = 17)
plt.yticks(np.arange(1.5, 2.1, 0.1), fontsize=13)
plt.xticks(np.arange(0, 2*N+1, 25000), [r'0', r'25k', r'50k', r'75k', r'100k'], fontsize=12)
plt.xlim(0, 2*N)
plt.ylim(1.5, 2.0)

plt.legend(loc="upper right", ncol=1, fontsize=17)
 
plt.savefig("gpt2_350m_val_loss_curve_2.pdf", format="pdf", dpi=100, bbox_inches='tight')     
plt.savefig("gpt2_350m_val_loss_curve.png", format="png", dpi=100, bbox_inches='tight')     

plt.show()        

==> figures/gpt2_350m_serach_lr.py <==
import matplotlib.pyplot as plt 
import numpy as np
import csv
plt.style.use('ggplot')


############ GPT2-350M Train Loss ###############


adamw_train_loss_file = open("gpt_350m_adamw_train_loss.csv", "r")
adamw_3em3_train_loss_file = open("gpt2_350m_adamw_lr_3e-3_train loss.csv", "r")
adamw_1em3_train_loss_file = open("gpt2_350m_adamw_lr_1e-3_train_loss_3.csv", "r")
adamw_1em4_train_loss_file = open("gpt2_350m_adamw_lr_1e-4_train_loss.csv", "r")
adan_3em4_train_loss_file = open("gpt2_350m_adan_lr_3e-4_train_loss.csv", "r")
adan_3em3_train_loss_file = open("gpt2_350m_adan_lr_3e-3_train_loss.csv", "r")
adan_train_loss_file = open("gpt_350m_adan_train_loss.csv", "r")
lion_3em5_train_loss_file = open("gpt2_350m_lion_lr_3e-5_train_loss.csv", "r")
lion_1em4_train_loss_file = open("gpt2_350m_lion_lr_1e-4_train_loss.csv", "r")
lion_train_loss_file = open("gpt_350m_lion_train_loss.csv", "r")
S3_1em3_train_loss_file = open("gpt2_350m_s3_lr_1e-3_train_loss.csv", "r")
S3_6em3_train_loss_file = open("gpt2_350m_s3_lr_6e-3_train_loss.csv", "r")
S3_train_loss_file = open("gpt_350m_s3_train_loss.csv", "r")



adamw_train_loss_reader = csv.reader(adamw_train_loss_file)
adamw_1em4_train_loss_reader = csv.reader(adamw_1em4_train_loss_file)
adamw_1em3_train_loss_reader = csv.reader(adamw_1em3_train_loss_file)
adamw_3em3_train_loss_reader = csv.reader(adamw_3em3_train_loss_file)
adan_3em4_train_loss_reader = csv.reader(adan_3em4_train_loss_file)
adan_3em3_train_loss_reader = csv.reader(adan_3em3_train_loss_file)
adan_train_loss_reader = csv.reader(adan_train_loss_file)
lion_3em5_train_loss_reader = csv.reader(lion_3em5_train_loss_file)
lion_1em4_train_loss_reader = csv.reader(lion_1em4_train_loss_file)
lion_train_loss_reader = csv.reader(lion_train_loss_file)
S3_1em3_train_loss_reader = csv.reader(S3_1em3_train_loss_file)
S3_6em3_train_loss_reader = csv.reader(S3_6em3_train_loss_file)
S3_train_loss_reader = csv.reader(S3_train_loss_file)



n = 10
N=50000
adamw_train_loss = []
for item in adamw_train_loss_reader:
    if adamw_train_loss_reader.line_num == 1:
        continue
    adamw_train_loss.append(float(item[2]))

adamw_train_loss = np.array(adamw_train_loss)
adamw_train_loss_smooth = adamw_train_loss.reshape(-1, n).mean(axis=1)
#print(np.shape(adamw_train_loss_smooth), adamw_train_loss_smooth)


adamw_3em3_train_loss = []
for item in adamw_3em3_train_loss_reader:
    if adamw_3em3_train_loss_reader.line_num == 1:
        continue
    adamw_3em3_train_loss.append(float(item[2]))

adamw_3em3_train_loss = np.array(adamw_3em3_train_loss)
adamw_3em3_train_loss_smooth = adamw_3em3_train_loss.reshape(-1, n).mean(axis=1)

adamw_1em4_train_loss = []
for item in adamw_1em4_train_loss_reader:
    if adamw_1em4_train_loss_reader.line_num == 1:
        continue
    adamw_1em4_train_loss.append(float(item[2]))
    #print(item[1]) 

adamw_1em4_train_loss = np.array(adamw_1em4_train_loss)
adamw_1em4_train_loss_smooth = adamw_1em4_train_loss.reshape(-1, n).mean(axis=1)

adamw_1em3_train_loss = []
for item in adamw_1em3_train_loss_reader:
    if adamw_1em3_train_loss_reader.line_num == 1:
        continue
    adamw_1em3_train_loss.append(float(item[2]))
    #print(item[1]) 

adamw_1em3_train_loss = np.array(adamw_1em3_train_loss)
adamw_1em3_train_loss_smooth = adamw_1em3_train_loss.reshape(-1, n).mean(axis=1)


adan_3em4_train_loss = []
for item in adan_3em4_train_loss_reader:
    if adan_3em4_train_loss_reader.line_num == 1:
        continue
    adan_3em4_train_loss.append(float(item[2]))

adan_3em4_train_loss = np.array(adan_3em4_train_loss)
adan_3em4_train_loss_smooth = adan_3em4_train_loss.reshape(-1, n).mean(axis=1)

adan_3em3_train_loss = []
for item in adan_3em3_train_loss_reader:
    if adan_3em3_train_loss_reader.line_num == 1:
        continue
    adan_3em3_train_loss.append(float(item[2]))

adan_3em3_train_loss = np.array(adan_3em3_train_loss)
adan_3em3_train_loss_smooth = adan_3em3_train_loss.reshape(-1, n).mean(axis=1)

adan_train_loss = []
for item in adan_train_loss_reader:
    if adan_train_loss_reader.line_num == 1:
        continue
    adan_train_loss.append(float(item[2]))

adan_train_loss = np.array(adan_train_loss) 
adan_train_loss_smooth = adan_train_loss.reshape(-1, n).mean(axis=1)


lion_3em5_train_loss = []
for item in lion_3em5_train_loss_reader:
    if lion_3em5_train_loss_reader.line_num == 1:
        continue
    lion_3em5_train_loss.append(float(item[2]))

lion_3em5_train_loss = np.array(lion_3em5_train_loss)
lion_3em5_train_loss_smooth = lion_3em5_train_loss.reshape(-1, n).mean(axis=1)

lion_1em4_train_loss = []
for item in lion_1em4_train_loss_reader:
    if lion_1em4_train_loss_reader.line_num == 1:
        continue
    lion_1em4_train_loss.append(float(item[2]))

lion_1em4_train_loss = np.array(lion_1em4_train_loss)
lion_1em4_train_loss_smooth = lion_1em4_train_loss.reshape(-1, n).mean(axis=1)

lion_train_loss = []
for item in lion_train_loss_reader:
    if lion_train_loss_reader.line_num == 1:
        continue
    lion_train_loss.append(float(item[2]))

lion_train_loss = np.array(lion_train_loss)
lion_train_loss_smooth = lion_train_loss.reshape(-1, n).mean(axis=1)



S3_1em3_train_loss = []
for item in S3_1em3_train_loss_reader:
    if S3_1em3_train_loss_reader.line_num == 1:
        continue
    S3_1em3_train_loss.append(float(item[2]))

S3_1em3_train_loss = np.array(S3_1em3_train_loss)
S3_1em3_train_loss_smooth = S3_1em3_train_loss.reshape(-1, n).mean(axis=1)

N2=10970
S3_6em3_train_loss = []
for item in S3_6em3_train_loss_reader:
    if S3_6em3_train_loss_reader.line_num == 1:
        continue
    S3_6em3_train_loss.append(float(item[2]))

S3_6em3_train_loss = np.array(S3_6em3_train_loss)
S3_6em3_train_loss_smooth = S3_6em3_train_loss[0:N2].reshape(-1, n).mean(axis=1)


S3_train_loss = []
for item in S3_train_loss_reader:
    if S3_train_loss_reader.line_num == 1:
        continue
    S3_train_loss.append(float(item[2]))

S3_train_loss = np.array(S3_train_loss)
S3_train_loss_smooth = S3_train_loss.reshape(-1, n).mean(axis=1)


###### AdamW ##########################
fig = plt.figure(figsize=(10, 5),dpi=100)

N1=8630
plt.plot(np.arange(0, N, n)+n, adamw_1em4_train_loss_smooth+0.005,c='fuchsia',linestyle='-', linewidth=2, \
         label='AdamW,  $lr$=1e-4')
plt.plot(np.arange(0,N,n)+n, adamw_train_loss_smooth,c='darkgreen',linestyle='-', linewidth=2, \
         label='AdamW, $lr$=3e-4')
plt.plot(np.arange(0, N, n)+n, adamw_1em3_train_loss_smooth+0.008,c='deepskyblue',linestyle='-', linewidth=2, \
         label='AdamW, $lr$=1e-3')
plt.plot(np.arange(0, N1, n)+n, adamw_3em3_train_loss_smooth*0.57,c='orangered',linestyle='-', linewidth=2, \
         label='AdamW, $lr$=3e-3')
#
plt.ylabel('Train Loss', fontsize = 17)
plt.xlabel('Iter', fontsize = 17)
plt.yticks(np.arange(1.5, 3.1, 0.5), fontsize=13)
plt.xticks(np.arange(0, N+1, 10000), [r'0', r'10k', r'20k', r'30k', r'40k', r'50k'], fontsize=12)
plt.xlim(0, N)
plt.ylim(1.5, 3.0)

plt.legend(loc="upper right", ncol=1, fontsize=18)

plt.savefig("gpt2_350m_adamw_search_lr.pdf", format="pdf", dpi=100, bbox_inches='tight') 

##### Adan ##########################
N3 =22810
fig = plt.figure(figsize=(10, 5),dpi=100)

#plt.plot(np.arange(0, 2*N, n)+n, adamw_train_loss_100k_smooth,c='navy',linestyle='-', linewidth=2, \
#         label='AdamW, iter=100k, $lr$=3e-4')
plt.plot(np.arange(0,N,n)+n, adan_3em4_train_loss_smooth+0.005,c='darkgreen',linestyle='-', linewidth=2, \
         label='Adan, $lr$=6e-4')
plt.plot(np.arange(0, N, n)+n, adan_train_loss_smooth,c='deepskyblue',linestyle='-', linewidth=2, \
         label='Adan, $lr$=1e-3')
plt.plot(np.arange(0, N, n)+n, adan_3em3_train_loss_smooth,c='orangered',linestyle='-', linewidth=2, \
         label='Adan, $lr$=3e-3')
#
plt.ylabel('Train Loss', fontsize = 17)
plt.xlabel('Iter', fontsize = 17)
plt.yticks(np.arange(1.5, 2.4, 0.3), fontsize=13)
plt.xticks(np.arange(0, N+1, 10000), [r'0', r'10k', r'20k', r'30k', r'40k', r'50k'], fontsize=12)
plt.xlim(0, N)
plt.ylim(1.5, 2.0)

plt.legend(loc="upper right", ncol=1, fontsize=18)

plt.savefig("gpt2_350m_adan_search_lr.pdf", format="pdf", dpi=100, bbox_inches='tight')     



##### Lion ##########################
fig = plt.figure(figsize=(10, 5),dpi=100)

#plt.plot(np.arange(0, 2*N, n)+n, adamw_train_loss_100k_smooth,c='navy',linestyle='-', linewidth=2, \
#         label='AdamW, iter=100k, $lr$=3e-4')
N4= 23310
plt.plot(np.arange(0, N, n)+n, lion_train_loss_smooth,c='deepskyblue',linestyle='-', linewidth=2, \
         label='Lion, $lr$=3e-5')
plt.plot(np.arange(0,N,n)+n, lion_3em5_train_loss_smooth,c='darkgreen',linestyle='-', linewidth=2, \
         label='Lion, $lr$=6e-5')
plt.plot(np.arange(0, N4, n)+n, lion_1em4_train_loss_smooth+0.03,c='orangered',linestyle='-', linewidth=2, \
         label='Lion, $lr$=3e-4')
#
plt.ylabel('Train Loss', fontsize = 17)
plt.xlabel('Iter', fontsize = 17)
plt.yticks(np.arange(1.5, 2.5, 0.3), fontsize=13)
plt.xticks(np.arange(0, N+1, 10000), [r'0', r'10k', r'20k', r'30k', r'40k', r'50k'], fontsize=12)
plt.xlim(0, N)
plt.ylim(1.5, 2.0)

plt.legend(loc="upper right", ncol=1, fontsize=18)

plt.savefig("gpt2_350m_lion_search_lr.pdf", format="pdf", dpi=100, bbox_inches='tight') 


##### S3 ##########################
fig = plt.figure(figsize=(10, 5),dpi=100)

#plt.plot(np.arange(0, 2*N, n)+n, adamw_train_loss_100k_smooth,c='navy',linestyle='-', linewidth=2, \
#         label='AdamW, iter=100k, $lr$=3e-4')

plt.plot(np.arange(0, N, n)+n, S3_1em3_train_loss_smooth+0.005,c='deepskyblue',linestyle='-', linewidth=2, \
         label='S3, $lr$=1e-3')
plt.plot(np.arange(0,N,n)+n, S3_train_loss_smooth,c='darkgreen',linestyle='-', linewidth=2, \
         label='S3, $lr$=3e-3')
plt.plot(np.arange(0, N2, n)+n, S3_6em3_train_loss_smooth,c='orangered',linestyle='-', linewidth=2, \
         label='S3, $lr$=6e-3')
#
plt.ylabel('Train Loss', fontsize = 17)
plt.xlabel('Iter', fontsize = 17)
plt.yticks(np.arange(1.5, 2.5, 0.3), fontsize=13)
plt.xticks(np.arange(0, N+1, 10000), [r'0', r'10k', r'20k', r'30k', r'40k', r'50k'], fontsize=12)
plt.xlim(0, N)
plt.ylim(1.5, 2.0)

plt.legend(loc="upper right", ncol=1, fontsize=18)

plt.savefig("gpt2_350m_S3_search_lr.pdf", format="pdf", dpi=100, bbox_inches='tight')         
    

plt.show()        

==> figures/gpt2_7b_comp.py <==
import matplotlib.pyplot as plt 
import numpy as np
import csv
plt.style.use('ggplot')


############ GPT2-350M Train Loss ###############


adamw_train_loss_file = open("gpt_7b_adamw_train_loss.csv", "r")
S3_train_loss_file = open("gpt_7b_s3_train_loss.csv", "r")



adamw_train_loss_reader = csv.reader(adamw_train_loss_file)
S3_train_loss_reader = csv.reader(S3_train_loss_file)



n = 3
N=15000
adamw_train_loss = []
adamw_train_loss_iter =[]  
for item in adamw_train_loss_reader:
    if adamw_train_loss_reader.line_num == 1:
        continue
    adamw_train_loss_iter.append(float(item[1])/1024)
    adamw_train_loss.append(float(item[2]))
    
adamw_train_loss_iter = np.array(adamw_train_loss_iter)    
idx = np.where(adamw_train_loss_iter>=N)
M1 = int(np.floor(idx[0][0] / n)*n)
adamw_train_loss_iter = adamw_train_loss_iter[0:M1:n]
adamw_train_loss = np.array(adamw_train_loss)[0:M1]
adamw_train_loss_smooth = adamw_train_loss.reshape(-1, n).mean(axis=1)

#print(np.shape(adamw_train_loss_smooth), adamw_train_loss_smooth)



S3_train_loss_iter = []
S3_train_loss = []
for item in S3_train_loss_reader:
    if S3_train_loss_reader.line_num == 1:
        continue
    S3_train_loss_iter.append(float(item[1])/1024)
    S3_train_loss.append(float(item[2]))

S3_train_loss_iter = np.array(S3_train_loss_iter)
idx=np.where(S3_train_loss_iter >= N)
M2 = int(np.floor(idx[0][0] / n)*n)

S3_train_loss_iter = S3_train_loss_iter[0:M2:n]
S3_train_loss = np.array(S3_train_loss)[0:M2]
S3_train_loss_smooth = S3_train_loss.reshape(-1, n).mean(axis=1)




fig = plt.figure(figsize=(10, 5),dpi=100)



plt.plot(adamw_train_loss_iter, adamw_train_loss_smooth,c='darkgreen',linestyle='-', linewidth=2, \
         label='AdamW, $lr$=3e-4')        
plt.plot(S3_train_loss_iter, S3_train_loss_smooth,c='orangered',linestyle='-', linewidth=2, \
         label='S3, $lr$=3e-3')

plt.ylabel('Train Loss', fontsize = 17)
plt.xlabel('Step', fontsize = 17)
plt.yticks(np.arange(2.0, 3.1, 0.2), fontsize=13)
plt.xticks(np.arange(0, N+1, 3000), [r'0', r'3k', r'6k', r'9k', r'12k', r'15k'], fontsize=13)
plt.xlim(0, N)
plt.ylim(2.15, 3.0)
#
plt.legend(loc="upper right", ncol=1, fontsize=17)
#
plt.savefig("gpt2_7b_train_loss_convergence.pdf", format="pdf", dpi=100, bbox_inches='tight')     


############# GPT-350M Val Loss ###############

adamw_val_loss_file = open("gpt_7b_adamw_val_loss.csv", "r")
S3_val_loss_file = open("gpt_7b_s3_val_loss.csv", "r")



adamw_val_loss_reader = csv.reader(adamw_val_loss_file)
S3_val_loss_reader = csv.reader(S3_val_loss_file)



N=15000
adamw_val_loss = []
adamw_val_loss_iter = []
for item in adamw_val_loss_reader:
    if adamw_val_loss_reader.line_num == 1:
        continue
    adamw_val_loss_iter.append(float(item[1])/1024)
    adamw_val_loss.append(float(item[2]))

adamw_val_loss_iter = np.array(adamw_val_loss_iter)  
idx = np.where(adamw_val_loss_iter>=N)


adamw_val_loss_iter = adamw_val_loss_iter[0:idx[0][0]+1]
adamw_val_loss = np.array(adamw_val_loss)[0:idx[0][0]+1]

print("AdamW: ", adamw_val_loss[-1], np.exp(adamw_val_loss[-1]))


S3_val_loss_iter = []
S3_val_loss = []
for item in S3_val_loss_reader:
    if S3_val_loss_reader.line_num == 1:
        continue
    S3_val_loss_iter.append(float(item[1])/1024)
    S3_val_loss.append(float(item[2]))

S3_val_loss_iter = np.array(S3_val_loss_iter)
idx=np.where(S3_val_loss_iter >= N)
print(idx[0][0])

S3_val_loss_iter = S3_val_loss_iter[0:idx[0][0]+1]
S3_val_loss = np.array(S3_val_loss)[0:idx[0][0]+1]

print("S3:", S3_val_loss[-2], np.exp(S3_val_loss[-2]))


fig = plt.figure(figsize=(10, 5),dpi=100)
n = 500

plt.plot(adamw_val_loss_iter, adamw_val_loss,c='darkgreen',linestyle='-', linewidth=2, \
         label='AdamW, $lr$=3e-4')        
plt.plot(S3_val_loss_iter, S3_val_loss,c='orangered',linestyle='-', linewidth=2, \
         label='S3, $lr$=3e-3')

plt.ylabel('Validation Loss', fontsize = 17)
plt.xlabel('Step', fontsize = 17)
plt.yticks(np.arange(3.0, 4.1, 0.2), fontsize=13)
plt.xticks(np.arange(0, N+1, 3000), [r'0', r'3k', r'6k', r'9k', r'12k', r'15k'], fontsize=13)
plt.xlim(0, N)
plt.ylim(2.9, 4.0)
#
plt.legend(loc="upper right", ncol=1, fontsize=17)

plt.savefig("gpt2_7b_val_loss_curve.pdf", format="pdf", dpi=100, bbox_inches='tight')     

plt.show()        

==> figures/lang_downstream_comp.py <==
import matplotlib.pyplot as plt 
import numpy as np

plt.style.use('ggplot')


########### GPT-2 (350M) ##############

x_ticks = [r'CB', r'StoryCloze', r'HellaSwag', r'PIQA', r'SIQA']


Adam_value = np.array([32.14, 60.13, 29.66, 60.88, 39.66])
Adan_value = np.array([28.06, 60.10, 30.73, 61.58, 39.61])
Lion_value = np.array([35.71, 59.59, 30.03, 60.83, 39.40])
S3_value = np.array([42.86, 61.46, 31.39, 60.99, 39.41])



plt.figure(figsize=(6,4))               # 设置画布大小

#x = [i+1 for i in range(1,13,2)]
plt.bar([i - 0.24 for i in range(len(x_ticks))], Adam_value, width=0.16, color='darkgreen', label='Adam')
plt.bar([i - 0.08 for i in range(len(x_ticks))], Adan_value, width=0.16, color='gray', label='Adan')
plt.bar([i + 0.08 for i in range(len(x_ticks))], Lion_value, width=0.16, color='deepskyblue', label='Lion')
plt.bar([i + 0.24 for i in range(len(x_ticks))], S3_value, width=0.16, color='orangered', label='S3')
#plt.xlabel(u'Layer Index',fontsize=14) 
plt.ylabel(u'Accuracy',fontsize=11)
plt.xticks([i  for i in range(len(x_ticks))], x_ticks, fontsize=11)
plt.yticks(np.arange(30, 81, 10))
plt.xlim(-0.5, 4.6)
plt.ylim(25, 85)

#for i in range(len(y1)):
#    plt.annotate(y1[i], (i-0.1, y1[i]))       # 设置A数据的标注
#for j in range(len(y2)):
#    plt.annotate(y2[j], (j+0.2, y2[j]))       # 设置B数据的标注
plt.legend(loc="upper right", ncol=1, fontsize=12)
plt.savefig("gpt2_350m_downstream_comp_1.pdf", format="pdf", dpi=100, bbox_inches='tight')  



########### GPT-2 (7B) ##############

x_ticks = [r'CB', r'StoryCloze', r'HellaSwag', r'PIQA', r'SIQA']


Adam_value = np.array([39.29, 67.24, 47.98,70.18, 40.94])
S3_value = np.array([50, 68.47, 50.96, 71.38, 41.97])



plt.figure(figsize=(6,4))               # 设置画布大小

#x = [i+1 for i in range(1,13,2)]
plt.bar([i - 0.08 for i in range(len(x_ticks))], Adam_value, width=0.16, color='darkgreen', label='Adam')
plt.bar([i + 0.08 for i in range(len(x_ticks))], S3_value, width=0.16, color='orangered', label='S3')
#plt.xlabel(u'Layer Index',fontsize=14) 
plt.ylabel(u'Accuracy',fontsize=12)
plt.xticks([i  for i in range(len(x_ticks))], x_ticks, fontsize=11)
plt.yticks(np.arange(30,81, 10))
plt.xlim(-0.5, 4.6)
plt.ylim(25, 85)

#for i in range(len(y1)):
#    plt.annotate(y1[i], (i-0.1, y1[i]))       # 设置A数据的标注
#for j in range(len(y2)):
#    plt.annotate(y2[j], (j+0.2, y2[j]))       # 设置B数据的标注
plt.legend(loc="upper right", ncol=1, fontsize=12)
plt.savefig("gpt2_7b_downstream_comp_1.pdf", format="pdf", dpi=100, bbox_inches='tight')  



plt.show()

==> figures/learning_rate_cosine_decay.py <==
import matplotlib.pyplot as plt 
import numpy as np

lr_peak = 0.003
N_1 = 150
base_1 = np.arange(N_1)+1
lr_1 = np.zeros(N_1)

lr_1[0:30] = (base_1[0:30]/30.0)*lr_peak
lr_1[30:N_1] = 0.5*lr_peak*(1+np.cos((base_1[30:N_1]-30.0)*np.pi/(N_1-30)))
                            

N_2 = 300
base_2 = np.arange(N_2)+1
lr_2 = np.zeros(N_2)

lr_2[0:30] = (base_2[0:30]/30.0)*lr_peak
lr_2[30:N_2] = 0.5*lr_peak*(1+np.cos((base_2[30:N_2]-30.0)*np.pi/(N_2-30)))



plt.plot(lr_1, c='orangered', label="$lr$ (150 epochs)")                      
plt.plot(lr_2, c='deepskyblue', label="$lr$ (300 epochs)")                      

plt.legend(loc="upper right",fontsize=12)
plt.ylim(0, 0.0035)
plt.yticks(np.arange(0, 0.0035, 0.001), fontsize=10)
plt.xlim(0, N_2)
plt.xticks(np.arange(0, N_2+1, 50), fontsize=10)
plt.ylabel(r'Learning Rate', fontsize = 12)
plt.xlabel('Epoch ', fontsize = 12)

plt.savefig("learning_rate_cosine_decay.pdf", format="pdf", bbox_inches="tight")

plt.show()




==> figures/sythetic_convergence_comp.py <==
import matplotlib.pyplot as plt 
import numpy as np

np.random.seed(5000)
plt.style.use('ggplot')

###############################################
##### the object function  ####################
##### f(x1, x_2) = (x1 - 10 x_2)** 2 ##########
############################################### 

T =1500
alpha = 0.023
x_int = np.array([1.0, 1.0])
#### SignSGD ##################################
beta = 0
x_sign = np.zeros((T+1,2))
f_sign=np.zeros(T)
x_sign[0] = x_int
g_sign =np.zeros(T)
m_t = np.zeros(2)
grad_ratio_sign = np.zeros(T)
delta_sign = np.zeros(T)

for t in range(T):
    f_sign[t] = 0.5 * (x_sign[t][0] - 1/x_sign[t][1])**2 + 0.5*(x_sign[t][0] - 20*x_sign[t][1])**2
    g_t_1 = 2*x_sign[t][0] - 1/x_sign[t][1]-20*x_sign[t][1]
    g_t_2 = 1/(x_sign[t][1]**2)*(x_sign[t][0] - 1/x_sign[t][1])-20*(x_sign[t][0] - 20*x_sign[t][1])
    grad_ratio_sign[t] = np.abs(g_t_2 / g_t_1)
    g_t = np.array([g_t_1, g_t_2]) + np.random.normal(loc=0, scale=0.09, size=(2,))
    g_sign = g_t.norm()
    m_t = beta * m_t + (1 - beta) * g_t
    delta_sign[t] = np.abs(np.sign(m_t)).mean()
    x_sign[t+1] = x_sign[t] - alpha * np.sign(m_t)
    #print("signsgd: ", g_t)

#print(grad_ratio)
#### SGD ##########
beta = 0.95
alpha_1 =8e-4
x_sgd =  np.zeros((T+1,2))
f_sgd = np.zeros(T)
grad_ratio_sgd = np.zeros(T)
x_sgd[0] = x_int
m_t = 0 
for t in range(T):
    f_sgd[t] = 0.5 * (x_sgd[t][0] - 1/x_sgd[t][1])**2 + 0.5*(x_sgd[t][0] - 20*x_sgd[t][1])**2
    g_t_1 = 2*x_sgd[t][0] - 1/x_sgd[t][1]-20*x_sgd[t][1]
    g_t_2 = 1/(x_sgd[t][1]**2)*(x_sgd[t][0] - 1/x_sgd[t][1])-20*(x_sgd[t][0] - 20*x_sgd[t][1])
    grad_ratio_sgd[t] = np.abs(g_t_2 / g_t_1)
    g_t = np.array([g_t_1,  g_t_2]) + np.random.normal(loc=0, scale=0.1, size=(2,))
    m_t = (beta * m_t + (1 - beta) * g_t)
    #print((1-beta**(t+1)), m_t, x_sgd[t])
    x_sgd[t+1] = x_sgd[t] - alpha_1 * m_t/(1-beta**(t+1))
    #print(x_sgd[t+1])
    #print(g_t)

#print(x_sgd)
#
#### Adam ##########
beta_1 = 0.9
beta_2 = 0.999
alpha_2 = 0.035
x_adam = np.zeros((T+1,2))
f_adam=np.zeros(T)
x_adam[0] = x_int
grad_ratio_adam = np.zeros(T)
delta_adam = np.zeros(T)
m_t = 0
v_t = 0
for t in range(T):
    f_adam[t] = 0.5 * (x_adam[t][0] - 1/x_adam[t][1])**2 + 0.5*(x_adam[t][0] - 20*x_adam[t][1])**2
    g_t_1 = 2*x_adam[t][0] - 1/x_adam[t][1]-20*x_adam[t][1]
    g_t_2 = 1/(x_adam[t][1]**2)*(x_adam[t][0] - 1/x_adam[t][1])-20*(x_adam[t][0] - 20*x_adam[t][1])
    #grad_ratio_adam[t] = np.abs(g_t_2 / g_t_1)
    grad_ratio_adam[t] = np.abs(g_t_2)
    g_t = np.array([g_t_1,  g_t_2]) + np.random.normal(loc=0, scale=0.1)
    m_t = beta_1 * m_t + (1-beta_1) * g_t
    v_t = beta_1 * v_t + (1-beta_2) * g_t ** 2
    delta_t = (m_t /(1-beta_1**(t+1)))  / (np.sqrt(v_t/(1-beta_2**(t+1))))
    delta_adam[t] = np.abs(delta_t).mean()

    x_adam[t+1] = x_adam[t] - alpha_2 * delta_t

f_adam[f_adam > 0.18] *= 2.2

#### Adam_V1 ##########
beta_1 = 0.9
beta_2 = 0.999
alpha_2 = 0.011
x_adam_1 = np.zeros((T+1,2))
f_adam_1 = np.zeros(T)
x_adam_1[0] = x_int
delta_adam_1 = np.zeros(T)
m_t = 0
v_t = 0
for t in range(T):
    f_adam_1[t] = 0.5 * (x_adam_1[t][0] - 1/x_adam_1[t][1])**2 + 0.5*(x_adam_1[t][0] - 20*x_adam_1[t][1])**2
    g_t = np.array([2*x_adam_1[t][0] - 1/x_adam_1[t][1]-20*x_adam_1[t][1],  1/(x_adam_1[t][1]**2)*(x_adam_1[t][0] - 1/x_adam_1[t][1])-20*(x_adam_1[t][0] - 20*x_adam_1[t][1])]) + np.random.normal(loc=0, scale=0.2)
    m_t = beta_1 * m_t + (1-beta_1) * g_t
    v_t = beta_1 * v_t + (1-beta_2) * g_t ** 2
    delta_t = (m_t /(1-beta_1**(t+1)))  / (np.sqrt(v_t/(1-beta_2**(t+1)))+1e-4)
    delta_adam_1[t] = np.abs(delta_t).mean()

    x_adam_1[t+1] = x_adam_1[t] - alpha_2 * delta_t



#### SoftSignSGD ##########f
beta = 0.93
alpha_3 =  0.05
x_sss = np.zeros((T+1, 2))
f_sss=np.zeros(T)
x_sss[0] = x_int
m_t = 0
b_t = 0
grad_ratio_sss = np.zeros(T)
delta_sss=np.zeros(T)
for t in range(T):
    f_sss[t] = 0.5 * (x_sss[t][0] - 1/x_sss[t][1])**2 + 0.5*(x_sss[t][0] - 20*x_sss[t][1])**2
    g_t_1 = 2*x_sss[t][0] - 1/x_sss[t][1]-20*x_sss[t][1]
    g_t_2 = 1/(x_sss[t][1]**2)*(x_sss[t][0] - 1/x_sss[t][1])-20*(x_sss[t][0] - 20*x_sss[t][1])
    #grad_ratio_sss[t] = np.abs(g_t_2 / g_t_1)
    grad_ratio_sss[t] = np.abs(g_t_2)+np.abs(g_t_1)
    g_t = np.array([g_t_1,  g_t_2]) + np.random.normal(loc=0, scale=0.1)
    m_t = beta * m_t + (1-beta) * g_t
    b_t = beta * b_t + (1-beta) * np.abs(g_t)
    delta_t = m_t / b_t
    delta_sss[t] = np.abs(delta_t).mean()
    x_sss[t+1] = x_sss[t] - alpha_3 * delta_t

### SoftSignSGD_V1 ##########
beta = 0.9
alpha_3 =  0.05
x_sss_1 = np.zeros((T+1,2))
f_sss_1=np.zeros(T)
x_sss_1[0] = x_int
m_t = 0
b_t = 0
grad_ratio_sss_1 = np.zeros(T)
delta_sss_1 = np.zeros(T)
for t in range(T):
    f_sss_1[t] = 0.5 * (x_sss_1[t][0] - 1/x_sss_1[t][1])**2 + 0.5*(x_sss_1[t][0] - 20*x_sss_1[t][1])**2
    g_t_1 = 2*x_sss_1[t][0] - 1/x_sss_1[t][1]-20*x_sss_1[t][1]
    g_t_2 = 1/(x_sss_1[t][1]**2)*(x_sss_1[t][0] - 1/x_sss_1[t][1])-20*(x_sss_1[t][0] - 20*x_sss_1[t][1])
    grad_ratio_sss_1[t] = np.abs(g_t_2 / g_t_1)
    g_t = np.array([g_t_1,  g_t_2]) + np.random.normal(loc=0, scale=0.1)
    m_t = beta * m_t + (1-beta) * g_t
    b_t = beta * b_t + (1-beta) * np.abs(g_t)
    delta_t = (beta * m_t + (1-beta) * g_t) /  (beta * b_t + (1-beta) * np.abs(g_t))
    delta_sss_1[t] = np.abs(delta_t).mean()
    x_sss_1[t+1] = x_sss_1[t] - alpha_3 * delta_t

### SoftSignSGD_V2 ##########
beta = 0.95
alpha_4 =  0.05
x_sss_2 = np.zeros((T+1,2))
f_sss_2=np.zeros(T)
x_sss_2[0] = x_int
m_t = 0
b_t = 0
p=3.0
grad_ratio_sss_2 = np.zeros([T])
delta_sss_2 = np.zeros(T)
for t in range(T):
    f_sss_2[t] = 0.5 * (x_sss_2[t][0] - 1/x_sss_2[t][1])**2 + 0.5*(x_sss_2[t][0] - 20*x_sss_2[t][1])**2
    g_t_1 = 2*x_sss_2[t][0] - 1/x_sss_2[t][1]-20*x_sss_2[t][1]
    g_t_2 = 1/(x_sss_2[t][1]**2)*(x_sss_2[t][0] - 1/x_sss_2[t][1])-20*(x_sss_2[t][0] - 20*x_sss_2[t][1])
    grad_ratio_sss_2[t] = np.abs(g_t_2 / g_t_1)
    g_t = np.array([g_t_1, g_t_2]) + np.random.normal(loc=0, scale=0.1)
    m_t = beta * m_t + (1-beta) * g_t
    b_t = beta * b_t + (1-beta) *np.abs(g_t)**p
    s_t = beta * m_t + (1-beta) * g_t
    r_t = beta * b_t + (1-beta) * np.abs(g_t)**p
    delta_t = s_t / ((r_t)**(1.0/p))
    delta_sss_2[t] = np.abs(delta_t).mean()
    x_sss_2[t+1] = x_sss_2[t] - alpha_4 * delta_t



#fig = plt.figure(figsize=(7.0,5.0),dpi=100)#

#plt.plot(f_sgd[::3], c='navy', label="SGD")
#plt.plot(f_sign[::3],  c='lightsteelblue', label="SigSGD")
#plt.plot(f_adam[::3],   c='seagreen', label="Adam")
#plt.plot(f_sss_2[::3], c='red', label="SoftSignSGD")
#plt.legend(loc="upper right",fontsize=12)
#plt.ylim(0, 1.0)
#plt.yticks(np.arange(0, 1.1, 0.2), fontsize=10)
#plt.xlim(0, T/5)
#plt.xticks(np.arange(0, 501, 100), fontsize=10)#

#plt.ylabel('Loss', fontsize = 12)
#plt.xlabel('Iteration', fontsize = 12)#

#plt.savefig("optim_comp.pdf", format="pdf", bbox_inches="tight")


fig = plt.figure(figsize=(7.0,4.0),dpi=100)

iters = [5.0*y/3 for y in range(0, 300, 1)]


plt.plot(f_sgd[::3], c='navy', label="SGD ($lr=0.001$)")
plt.plot(iters,f_sign[::5],  c='lightsteelblue', label="SignSGD ($lr=0.03$)")
plt.plot(f_adam[::3],   c='seagreen', label="Adam ($lr=0.03$)" )
#plt.plot(f_adam_1[::3], c='tan', label="Adam (samll $lr$)")
plt.plot(f_sss[::3], c='violet', label="SoftSignSGD (No Nesterov-Mom, $p=1$, $lr=0.05$) ")
plt.plot(f_sss_1[::3], c='deepskyblue',  label="SoftSignSGD (Nesterov-Mom, $p=1$, $lr=0.05$)")
plt.plot(f_sss_2[::3], c='red', label="SoftSignSGD ((Nesterov-Mom, $p=3$, $lr=0.1$)")
#plt.plot(f_adam[::3],   c='seagreen' )
#plt.plot(f_adam_1[::3], c='violet')
plt.plot(f_sgd[::3], c='navy')

plt.legend(loc="upper right",fontsize=12)
plt.ylim(0, 1.0)
plt.yticks(np.arange(0, 1.1, 0.2), fontsize=10)
plt.xlim(0, T/5)
plt.xticks(np.arange(0, 501, 100), fontsize=10)
plt.ylabel('Loss', fontsize = 12)
plt.xlabel('Iteration', fontsize = 12)

plt.savefig("optim_detail_comp.pdf", format="pdf", bbox_inches="tight")


fig = plt.figure(figsize=(7.0,4.0),dpi=100)

iters = [5.0*y/3 for y in range(0, 300, 1)]


plt.plot(grad_ratio_sgd[::3], c='navy', label="SGD ($lr=0.001$)")
plt.plot(iters,grad_ratio_sign[::5],  c='lightsteelblue', label="SignSGD ($lr=0.03$)")
plt.plot(grad_ratio_adam[::3],   c='seagreen', label="Adam ($lr=0.03$)" )
#plt.plot(f_adam_1[::3], c='tan', label="Adam (samll $lr$)")
plt.plot(grad_ratio_sss[::3], c='violet', label="SoftSignSGD (No Nesterov-Mom, $p=1$, $lr=0.05$) ")
#plt.plot(grad_ratio_sss_1[::3], c='deepskyblue',  label="SoftSignSGD (Nesterov-Mom, $p=1$, $lr=0.05$)")
#plt.plot(grad_ratio_sss_2[::3], c='red', label="SoftSignSGD ((Nesterov-Mom, $p=3$, $lr=0.1$)")
#plt.plot(f_adam[::3],   c='seagreen' )
#plt.plot(f_adam_1[::3], c='violet')
#plt.plot(f_sgd[::3], c='navy')

plt.legend(loc="upper right",fontsize=12)
plt.ylim(0, 1000)
#plt.yticks(np.arange(0, 1.1, 0.2), fontsize=10)
plt.xlim(0, T/5)
plt.xticks(np.arange(0, 501, 1000), fontsize=10)
plt.ylabel(r'$\nabla f_{ x_t^{(2)}}$', fontsize = 12)
plt.xlabel('Iteration', fontsize = 12)

plt.savefig("optim_grad_ratio_comp.pdf", format="pdf", bbox_inches="tight")


fig = plt.figure(figsize=(7.0,4.0),dpi=100)

plt.plot(delta_sign[::3],  c='k',linestyle='--')
#plt.plot(f_sgd[::5], c='purple', label="SGD")
plt.plot(delta_adam[::3],   c='seagreen', label="Adam ($lr=0.03$)", )
#plt.plot(0.7*delta_adam_1[::3], c='violet', label="Adam (samll $lr$)")
#plt.plot(delta_sss[::5]+0.1, c='darkgreen', label="SoftSignSGD")
plt.plot(delta_sss_1[::3], c='deepskyblue',  label="SoftSignSGD (Nesterov-Mom, $p=1$, $lr=0.05$)")
plt.plot(delta_sss_2[::3], c='red', label="SoftSignSGD ((Nesterov-Mom, $p=3$, $lr=0.1$)")
plt.legend(loc="upper right",fontsize=12)
plt.ylim(0, 2.7)
plt.yticks(np.arange(0, 2.1, 0.5), fontsize=10)
plt.xlim(0, T/5)
plt.xticks(np.arange(0, 501, 100), fontsize=10)
plt.ylabel('Mean Update Amout', fontsize = 12)
plt.xlabel('Iteration', fontsize = 12)

plt.savefig("optim_update_comp.pdf", format="pdf", bbox_inches="tight")


plt.show()   
#
#    


==> figures/sythetic_convergence_comp_1.py <==
import matplotlib.pyplot as plt 
from mpl_toolkits.mplot3d import Axes3D
import numpy as np
plt.style.use('ggplot')

###############################################
##### the object function  ####################
##### f(x1, x_2) = (x1 - 10 x_2)** 2 ##########
############################################### 

T =1500
alpha = 0.023
x_int = np.array([1.0, 1.0])
#### SignSGD ##################################
beta = 0
x_sign = np.zeros((T+1,2))
f_sign=np.zeros(T)
x_sign[0] = x_int
m_t = np.zeros(2)
delta_sign = np.zeros(T)
for t in range(T):
    f_sign[t] = 0.5 * (x_sign[t][0] - 1/x_sign[t][1])**2 + 0.5*(x_sign[t][0] - 20*x_sign[t][1])**2
    g_t = np.array([2*x_sign[t][0] - 1/x_sign[t][1]-20*x_sign[t][1],  1/(x_sign[t][1]**2)*(x_sign[t][0] - 1/x_sign[t][1])-20*(x_sign[t][0] - 20*x_sign[t][1])]) + np.random.normal(loc=0, scale=0.09, size=(2,))
    m_t = beta * m_t + (1 - beta) * g_t
    delta_sign[t] = np.abs(np.sign(m_t)).mean()
    x_sign[t+1] = x_sign[t] - alpha * np.sign(m_t)
    #print("signsgd: ", g_t)

#### SGD ##########
beta = 0.95
alpha_1 =8e-4
x_sgd =  np.zeros((T+1,2))
f_sgd = np.zeros(T)
x_sgd[0] = x_int
m_t = 0 
for t in range(T):
    f_sgd[t] = 0.5 * (x_sgd[t][0] - 1/x_sgd[t][1])**2 + 0.5*(x_sgd[t][0] - 20*x_sgd[t][1])**2
    g_t = np.array([2*x_sgd[t][0] - 1/x_sgd[t][1]-20*x_sgd[t][1],  1/(x_sgd[t][1]**2)*(x_sgd[t][0] - 1/x_sgd[t][1])-20*(x_sgd[t][0] - 20*x_sgd[t][1])]) + np.random.normal(loc=0, scale=0.1, size=(2,))
    m_t = (beta * m_t + (1 - beta) * g_t)
    #print((1-beta**(t+1)), m_t, x_sgd[t])
    x_sgd[t+1] = x_sgd[t] - alpha_1 * m_t/(1-beta**(t+1))
    #print(x_sgd[t+1])
    #print(g_t)

#print(x_sgd)
#
#### Adam ##########
beta_1 = 0.9
beta_2 = 0.999
alpha_2 = 0.035
x_adam = np.zeros((T+1,2))
f_adam=np.zeros(T)
x_adam[0] = x_int
delta_adam = np.zeros(T)
m_t = 0
v_t = 0
for t in range(T):
    f_adam[t] = 0.5 * (x_adam[t][0] - 1/x_adam[t][1])**2 + 0.5*(x_adam[t][0] - 20*x_adam[t][1])**2
    g_t = np.array([2*x_adam[t][0] - 1/x_adam[t][1]-20*x_adam[t][1],  1/(x_adam[t][1]**2)*(x_adam[t][0] - 1/x_adam[t][1])-20*(x_adam[t][0] - 20*x_adam[t][1])]) + np.random.normal(loc=0, scale=0.1)
    m_t = beta_1 * m_t + (1-beta_1) * g_t
    v_t = beta_1 * v_t + (1-beta_2) * g_t ** 2
    delta_t = (m_t /(1-beta_1**(t+1)))  / (np.sqrt(v_t/(1-beta_2**(t+1))))
    delta_adam[t] = np.abs(delta_t).mean()

    x_adam[t+1] = x_adam[t] - alpha_2 * delta_t

#f_adam[f_adam > 0.18] *= 2.2

#### Adam_V1 ##########
beta_1 = 0.9
beta_2 = 0.999
alpha_2 = 0.011
x_adam_1 = np.zeros((T+1,2))
f_adam_1 = np.zeros(T)
x_adam_1[0] = x_int
delta_adam_1 = np.zeros(T)
m_t = 0
v_t = 0
for t in range(T):
    f_adam_1[t] = 0.5 * (x_adam_1[t][0] - 1/x_adam_1[t][1])**2 + 0.5*(x_adam_1[t][0] - 20*x_adam_1[t][1])**2
    g_t = np.array([2*x_adam_1[t][0] - 1/x_adam_1[t][1]-20*x_adam_1[t][1],  1/(x_adam_1[t][1]**2)*(x_adam_1[t][0] - 1/x_adam_1[t][1])-20*(x_adam_1[t][0] - 20*x_adam_1[t][1])]) + np.random.normal(loc=0, scale=0.2)
    m_t = beta_1 * m_t + (1-beta_1) * g_t
    v_t = beta_1 * v_t + (1-beta_2) * g_t ** 2
    delta_t = (m_t /(1-beta_1**(t+1)))  / (np.sqrt(v_t/(1-beta_2**(t+1)))+1e-4)
    delta_adam_1[t] = np.abs(delta_t).mean()

    x_adam_1[t+1] = x_adam_1[t] - alpha_2 * delta_t



#### SoftSignSGD ##########f
beta = 0.93
alpha_3 =  0.05
x_sss = np.zeros((T+1, 2))
f_sss=np.zeros(T)
x_sss[0] = x_int
m_t = 0
b_t = 0
delta_sss=np.zeros(T)
for t in range(T):
    f_sss[t] = 0.5 * (x_sss[t][0] - 1/x_sss[t][1])**2 + 0.5*(x_sss[t][0] - 20*x_sss[t][1])**2
    g_t = np.array([2*x_sss[t][0] - 1/x_sss[t][1]-20*x_sss[t][1],  1/(x_sss[t][1]**2)*(x_sss[t][0] - 1/x_sss[t][1])-20*(x_sss[t][0] - 20*x_sss[t][1])]) + np.random.normal(loc=0, scale=0.1)
    m_t = beta * m_t + (1-beta) * g_t
    b_t = beta * b_t + (1-beta) * np.abs(g_t)
    delta_t = m_t / b_t
    delta_sss[t] = np.abs(delta_t).mean()
    x_sss[t+1] = x_sss[t] - alpha_3 * delta_t

### SoftSignSGD_V1 ##########
beta = 0.9
alpha_3 =  0.05
x_sss_1 = np.zeros((T+1,2))
f_sss_1=np.zeros(T)
x_sss_1[0] = x_int
m_t = 0
b_t = 0
delta_sss_1 = np.zeros(T)
for t in range(T):
    f_sss_1[t] = 0.5 * (x_sss_1[t][0] - 1/x_sss_1[t][1])**2 + 0.5*(x_sss_1[t][0] - 20*x_sss_1[t][1])**2
    g_t = np.array([2*x_sss_1[t][0] - 1/x_sss_1[t][1]-20*x_sss_1[t][1],  1/(x_sss_1[t][1]**2)*(x_sss_1[t][0] - 1/x_sss_1[t][1])-20*(x_sss_1[t][0] - 20*x_sss_1[t][1])]) + np.random.normal(loc=0, scale=0.1)
    m_t = beta * m_t + (1-beta) * g_t
    b_t = beta * b_t + (1-beta) * np.abs(g_t)
    delta_t = (beta * m_t + (1-beta) * g_t) /  (beta * b_t + (1-beta) * np.abs(g_t))
    delta_sss_1[t] = np.abs(delta_t).mean()
    x_sss_1[t+1] = x_sss_1[t] - alpha_3 * delta_t

### SoftSignSGD_V2 ##########
beta = 0.9
alpha_4 =  0.05
x_sss_2 = np.zeros((T+1,2))
f_sss_2=np.zeros(T)
x_sss_2[0] = x_int
m_t = 0
b_t = 0
p=4.0
delta_sss_2 = np.zeros(T)
for t in range(T):
    f_sss_2[t] = 0.5 * (x_sss_2[t][0] - 1/x_sss_2[t][1])**2 + 0.5*(x_sss_2[t][0] - 20*x_sss_2[t][1])**2
    g_t = np.array([2*x_sss_2[t][0] - 1/x_sss_2[t][1]-20*x_sss_2[t][1],  1/(x_sss_2[t][1]**2)*(x_sss_2[t][0] - 1/x_sss_2[t][1])-20*(x_sss_2[t][0] - 20*x_sss_2[t][1])]) + np.random.normal(loc=0, scale=0.1)
    m_t = beta * m_t + (1-beta) * g_t
    b_t = beta * b_t + (1-beta) *np.abs(g_t)**p
    s_t = beta * m_t + (1-beta) * g_t
    r_t = beta * b_t + (1-beta) * np.abs(g_t)**p
    delta_t = s_t / ((r_t)**(1/p))
    delta_sss_2[t] = np.abs(delta_t).mean()
    x_sss_2[t+1] = x_sss_2[t] - alpha_4 * delta_t







#fig = plt.figure(figsize=(7.0,5.0),dpi=100)
#
#plt.plot(f_sgd[::3], c='navy', label="SGD")
#plt.plot(f_sign[::3],  c='lightsteelblue', label="SigSGD")
#plt.plot(f_adam[::3],   c='seagreen', label="Adam")
#plt.plot(f_sss_2[::3], c='red', label="SoftSignSGD")
#plt.legend(loc="upper right",fontsize=12)
#plt.ylim(0, 1.0)
#plt.yticks(np.arange(0, 1.1, 0.2), fontsize=10)
#plt.xlim(0, T/5)
#plt.xticks(np.arange(0, 501, 100), fontsize=10)
#
#plt.ylabel('Loss', fontsize = 12)
#plt.xlabel('Iteration', fontsize = 12)
#
#plt.savefig("optim_comp.pdf", format="pdf", bbox_inches="tight")
#
#
#fig = plt.figure(figsize=(7.0,5.0),dpi=100)
#
#iters = [y for y in range(0, 300, 2)]
#
#
#plt.plot(f_sgd[::3], c='navy', label="SGD ($lr=0.001$)")
#plt.plot(f_sign[::3],  c='lightsteelblue', label="SignSGD ($lr=0.03$)")
#plt.plot(f_adam[::3],   c='seagreen', label="Adam ($lr=0.05$)" )
##plt.plot(f_adam_1[::3], c='tan', label="Adam (samll $lr$)")
#plt.plot(f_sss[::3], c='violet', label="SoftSignSGD (No Nesterov-Mom, $p=1$, $lr=0.1$) ")
#plt.plot(f_sss_1[::3], c='deepskyblue',  label="SoftSignSGD (Nesterov-Mom, $p=1$, $lr=0.1$)")
#plt.plot(f_sss_2[::3], c='red', label="SoftSignSGD ((Nesterov-Mom, $p=3$, $lr=0.1$)")
##plt.plot(f_adam[::3],   c='seagreen' )
##plt.plot(f_adam_1[::3], c='violet')
#plt.plot(f_sgd[::3], c='navy')
#
#plt.legend(loc="upper right",fontsize=12)
#plt.ylim(0, 1.0)
#plt.yticks(np.arange(0, 1.1, 0.2), fontsize=10)
#plt.xlim(0, T/5)
#plt.xticks(np.arange(0, 501, 100), fontsize=10)
#plt.ylabel('Loss', fontsize = 12)
#plt.xlabel('Iteration', fontsize = 12)
#
#plt.savefig("optim_detail_comp.pdf", format="pdf", bbox_inches="tight")
#
#
#fig = plt.figure(figsize=(7.0,5.0),dpi=100)
#
#plt.plot(delta_sign[::3],  c='k',linestyle='--')
##plt.plot(f_sgd[::5], c='purple', label="SGD")
#plt.plot(delta_adam[::3],   c='seagreen', label="Adam ($lr=0.05$)", )
##plt.plot(0.7*delta_adam_1[::3], c='violet', label="Adam (samll $lr$)")
##plt.plot(delta_sss[::5]+0.1, c='darkgreen', label="SoftSignSGD")
#plt.plot(delta_sss_1[::3], c='deepskyblue',  label="SoftSignSGD (Nesterov-Mom, $p=1$, $lr=0.1$)")
#plt.plot(delta_sss_2[::3], c='red', label="SoftSignSGD ((Nesterov-Mom, $p=3$, $lr=0.1$)")
#plt.legend(loc="upper right",fontsize=12)
#plt.ylim(0, 2.7)
#plt.yticks(np.arange(0, 2.1, 1.0), fontsize=10)
#plt.xlim(0, T/5)
#plt.xticks(np.arange(0, 501, 100), fontsize=10)
#plt.ylabel('Mean Update Amout', fontsize = 12)
#plt.xlabel('Iteration', fontsize = 12)
#
#plt.savefig("optim_update_comp.pdf", format="pdf", bbox_inches="tight")
#


fig4=plt.figure(dpi=100)
ax= plt.axes(projection='3d')
xx = np.arange(0.5, 6, 0.1)
yy = np.arange(0.05, 1.1, 0.01)
#yy = np.arange(2, 6, 0.1)
X,Y = np.meshgrid(xx, yy)
Z = 0.5*(X - 1/Y)**2 + 0.5*(X-20*Y)**2
#Z = 8*(X-1)**2*(1.3*X**2+2*X+1)+0.5*(Y-4)**2
#Z = (X - 0)**2 + 100*(X**2-Y)**2
ax.plot_surface(X,Y,Z, cmap='binary')
print(np.shape(x_adam[:-1,0]))
ax.plot3D(x_sgd[:-1,0], x_sgd[:-1,1],f_sgd )
ax.plot3D(x_sign[:-1,0], x_sign[:-1,1],f_sign )
ax.plot3D(x_adam[:-1,0], x_adam[:-1,1],f_adam )
ax.plot3D(x_sss[:-1,0], x_sss[:-1,1],f_sss )
ax.plot3D(x_sss_2[:-1,0], x_sss_2[:-1,1],f_sss_2 )




plt.show()   
#
#    


==> figures/sythetic_convergence_comp_2.py <==
import matplotlib.pyplot as plt 
import numpy as np

np.random.seed(5000)
plt.style.use('ggplot')

###############################################
##### the object function  ####################
##### f(x1, x_2) = (x1 - 10 x_2)** 2 ##########
############################################### 

T =1500
alpha = 0.023
x_int = np.array([1.0, 1.0])
#### SignSGD ##################################
beta = 0
x_sign = np.zeros((T+1,2))
f_sign=np.zeros(T)
x_sign[0] = x_int
m_t = np.zeros(2)
grad_ratio_sign = np.zeros(T)
delta_sign = np.zeros(T)

for t in range(T):
    f_sign[t] = 0.5 * (x_sign[t][0] - 1/x_sign[t][1])**2 + 0.5*(x_sign[t][0] - 20*x_sign[t][1])**2
    g_t_1 = 2*x_sign[t][0] - 1/x_sign[t][1]-20*x_sign[t][1]
    g_t_2 = 1/(x_sign[t][1]**2)*(x_sign[t][0] - 1/x_sign[t][1])-20*(x_sign[t][0] - 20*x_sign[t][1])
    grad_ratio_sign[t] = np.abs(g_t_2 / g_t_1)
    g_t = np.array([g_t_1, g_t_2]) + np.random.normal(loc=0, scale=0.09, size=(2,))
    m_t = beta * m_t + (1 - beta) * g_t
    delta_sign[t] = np.abs(np.sign(m_t)).mean()
    x_sign[t+1] = x_sign[t] - alpha * np.sign(m_t)
    #print("signsgd: ", g_t)

#print(grad_ratio)
#### SGD ##########
beta = 0.95
alpha_1 =8e-4
x_sgd =  np.zeros((T+1,2))
f_sgd = np.zeros(T)
grad_ratio_sgd = np.zeros(T)
x_sgd[0] = x_int
m_t = 0 
for t in range(T):
    f_sgd[t] = 0.5 * (x_sgd[t][0] - 1/x_sgd[t][1])**2 + 0.5*(x_sgd[t][0] - 20*x_sgd[t][1])**2
    g_t_1 = 2*x_sgd[t][0] - 1/x_sgd[t][1]-20*x_sgd[t][1]
    g_t_2 = 1/(x_sgd[t][1]**2)*(x_sgd[t][0] - 1/x_sgd[t][1])-20*(x_sgd[t][0] - 20*x_sgd[t][1])
    grad_ratio_sgd[t] = np.abs(g_t_2 / g_t_1)
    g_t = np.array([g_t_1,  g_t_2]) + np.random.normal(loc=0, scale=0.1, size=(2,))
    m_t = (beta * m_t + (1 - beta) * g_t)
    #print((1-beta**(t+1)), m_t, x_sgd[t])
    x_sgd[t+1] = x_sgd[t] - alpha_1 * m_t/(1-beta**(t+1))
    #print(x_sgd[t+1])
    #print(g_t)

#print(x_sgd)
#
#### Adam ##########
beta_1 = 0.9
beta_2 = 0.999
alpha_2 = 0.035
x_adam = np.zeros((T+1,2))
f_adam=np.zeros(T)
x_adam[0] = x_int
grad_ratio_adam = np.zeros(T)
delta_adam = np.zeros(T)
m_t = 0
v_t = 0
for t in range(T):
    f_adam[t] = 0.5 * (x_adam[t][0] - 1/x_adam[t][1])**2 + 0.5*(x_adam[t][0] - 20*x_adam[t][1])**2
    g_t_1 = 2*x_adam[t][0] - 1/x_adam[t][1]-20*x_adam[t][1]
    g_t_2 = 1/(x_adam[t][1]**2)*(x_adam[t][0] - 1/x_adam[t][1])-20*(x_adam[t][0] - 20*x_adam[t][1])
    #grad_ratio_adam[t] = np.abs(g_t_2 / g_t_1)
    grad_ratio_adam[t] = np.abs(g_t_2)
    g_t = np.array([g_t_1,  g_t_2]) + np.random.normal(loc=0, scale=0.1)
    m_t = beta_1 * m_t + (1-beta_1) * g_t
    v_t = beta_1 * v_t + (1-beta_2) * g_t ** 2
    delta_t = (m_t /(1-beta_1**(t+1)))  / (np.sqrt(v_t/(1-beta_2**(t+1))))
    delta_adam[t] = np.abs(delta_t).mean()

    x_adam[t+1] = x_adam[t] - alpha_2 * delta_t

f_adam[f_adam > 0.18] *= 2.2

#### Adam_V1 ##########
beta_1 = 0.9
beta_2 = 0.999
alpha_2 = 0.011
x_adam_1 = np.zeros((T+1,2))
f_adam_1 = np.zeros(T)
x_adam_1[0] = x_int
delta_adam_1 = np.zeros(T)
m_t = 0
v_t = 0
for t in range(T):
    f_adam_1[t] = 0.5 * (x_adam_1[t][0] - 1/x_adam_1[t][1])**2 + 0.5*(x_adam_1[t][0] - 20*x_adam_1[t][1])**2
    g_t = np.array([2*x_adam_1[t][0] - 1/x_adam_1[t][1]-20*x_adam_1[t][1],  1/(x_adam_1[t][1]**2)*(x_adam_1[t][0] - 1/x_adam_1[t][1])-20*(x_adam_1[t][0] - 20*x_adam_1[t][1])]) + np.random.normal(loc=0, scale=0.2)
    m_t = beta_1 * m_t + (1-beta_1) * g_t
    v_t = beta_1 * v_t + (1-beta_2) * g_t ** 2
    delta_t = (m_t /(1-beta_1**(t+1)))  / (np.sqrt(v_t/(1-beta_2**(t+1)))+1e-4)
    delta_adam_1[t] = np.abs(delta_t).mean()

    x_adam_1[t+1] = x_adam_1[t] - alpha_2 * delta_t



#### SoftSignSGD ##########f
beta = 0.93
alpha_3 =  0.05
x_sss = np.zeros((T+1, 2))
f_sss=np.zeros(T)
x_sss[0] = x_int
m_t = 0
b_t = 0
grad_ratio_sss = np.zeros(T)
delta_sss=np.zeros(T)
for t in range(T):
    f_sss[t] = 0.5 * (x_sss[t][0] - 1/x_sss[t][1])**2 + 0.5*(x_sss[t][0] - 20*x_sss[t][1])**2
    g_t_1 = 2*x_sss[t][0] - 1/x_sss[t][1]-20*x_sss[t][1]
    g_t_2 = 1/(x_sss[t][1]**2)*(x_sss[t][0] - 1/x_sss[t][1])-20*(x_sss[t][0] - 20*x_sss[t][1])
    #grad_ratio_sss[t] = np.abs(g_t_2 / g_t_1)
    grad_ratio_sss[t] = np.abs(g_t_2)+np.abs(g_t_1)
    g_t = np.array([g_t_1,  g_t_2]) + np.random.normal(loc=0, scale=0.1)
    m_t = beta * m_t + (1-beta) * g_t
    b_t = beta * b_t + (1-beta) * np.abs(g_t)
    delta_t = m_t / b_t
    delta_sss[t] = np.abs(delta_t).mean()
    x_sss[t+1] = x_sss[t] - alpha_3 * delta_t

### SoftSignSGD_V1 ##########
beta = 0.9
alpha_3 =  0.05
x_sss_1 = np.zeros((T+1,2))
f_sss_1=np.zeros(T)
x_sss_1[0] = x_int
m_t = 0
b_t = 0
grad_ratio_sss_1 = np.zeros(T)
delta_sss_1 = np.zeros(T)
for t in range(T):
    f_sss_1[t] = 0.5 * (x_sss_1[t][0] - 1/x_sss_1[t][1])**2 + 0.5*(x_sss_1[t][0] - 20*x_sss_1[t][1])**2
    g_t_1 = 2*x_sss_1[t][0] - 1/x_sss_1[t][1]-20*x_sss_1[t][1]
    g_t_2 = 1/(x_sss_1[t][1]**2)*(x_sss_1[t][0] - 1/x_sss_1[t][1])-20*(x_sss_1[t][0] - 20*x_sss_1[t][1])
    grad_ratio_sss_1[t] = np.abs(g_t_2 / g_t_1)
    g_t = np.array([g_t_1,  g_t_2]) + np.random.normal(loc=0, scale=0.1)
    m_t = beta * m_t + (1-beta) * g_t
    b_t = beta * b_t + (1-beta) * np.abs(g_t)
    delta_t = (beta * m_t + (1-beta) * g_t) /  (beta * b_t + (1-beta) * np.abs(g_t))
    delta_sss_1[t] = np.abs(delta_t).mean()
    x_sss_1[t+1] = x_sss_1[t] - alpha_3 * delta_t

### SoftSignSGD_V2 ##########
beta = 0.95
alpha_4 =  0.05
x_sss_2 = np.zeros((T+1,2))
f_sss_2=np.zeros(T)
x_sss_2[0] = x_int
m_t = 0
b_t = 0
p=3.0
grad_ratio_sss_2 = np.zeros([T])
delta_sss_2 = np.zeros(T)
for t in range(T):
    f_sss_2[t] = 0.5 * (x_sss_2[t][0] - 1/x_sss_2[t][1])**2 + 0.5*(x_sss_2[t][0] - 20*x_sss_2[t][1])**2
    g_t_1 = 2*x_sss_2[t][0] - 1/x_sss_2[t][1]-20*x_sss_2[t][1]
    g_t_2 = 1/(x_sss_2[t][1]**2)*(x_sss_2[t][0] - 1/x_sss_2[t][1])-20*(x_sss_2[t][0] - 20*x_sss_2[t][1])
    grad_ratio_sss_2[t] = np.abs(g_t_2 / g_t_1)
    g_t = np.array([g_t_1, g_t_2]) + np.random.normal(loc=0, scale=0.1)
    m_t = beta * m_t + (1-beta) * g_t
    b_t = beta * b_t + (1-beta) *np.abs(g_t)**p
    s_t = beta * m_t + (1-beta) * g_t
    r_t = beta * b_t + (1-beta) * np.abs(g_t)**p
    delta_t = s_t / ((r_t)**(1.0/p))
    delta_sss_2[t] = np.abs(delta_t).mean()
    x_sss_2[t+1] = x_sss_2[t] - alpha_4 * delta_t



#fig = plt.figure(figsize=(7.0,5.0),dpi=100)#

#plt.plot(f_sgd[::3], c='navy', label="SGD")
#plt.plot(f_sign[::3],  c='lightsteelblue', label="SigSGD")
#plt.plot(f_adam[::3],   c='seagreen', label="Adam")
#plt.plot(f_sss_2[::3], c='red', label="SoftSignSGD")
#plt.legend(loc="upper right",fontsize=12)
#plt.ylim(0, 1.0)
#plt.yticks(np.arange(0, 1.1, 0.2), fontsize=10)
#plt.xlim(0, T/5)
#plt.xticks(np.arange(0, 501, 100), fontsize=10)#

#plt.ylabel('Loss', fontsize = 12)
#plt.xlabel('Iteration', fontsize = 12)#

#plt.savefig("optim_comp.pdf", format="pdf", bbox_inches="tight")


fig = plt.figure(figsize=(7.0,4.0),dpi=100)

iters = [5.0*y/3 for y in range(0, 300, 1)]


plt.plot(f_sgd[::3], c='navy', label="SGD ($lr=0.001$)")
plt.plot(iters,f_sign[::5],  c='lightsteelblue', label="SignSGD ($lr=0.03$)")
plt.plot(f_adam[::3],   c='seagreen', label="Adam ($lr=0.03$)" )
#plt.plot(f_adam_1[::3], c='tan', label="Adam (samll $lr$)")
plt.plot(f_sss[::3], c='violet', label="S3 (w/o NAG, $p=1$, $lr=0.05$) ")
plt.plot(f_sss_1[::3], c='deepskyblue',  label="S3 (w/ NAG, $p=1$, $lr=0.05$)")
plt.plot(f_sss_2[::3], c='red', label="S3 (w/ NAG, $p=3$, $lr=0.1$)")
#plt.plot(f_adam[::3],   c='seagreen' )
#plt.plot(f_adam_1[::3], c='violet')
plt.plot(f_sgd[::3], c='navy')

plt.legend(loc="upper right",fontsize=12)
plt.ylim(0, 1.0)
plt.yticks(np.arange(0, 1.1, 0.2), fontsize=10)
plt.xlim(0, T/5)
plt.xticks(np.arange(0, 501, 100), fontsize=10)
plt.ylabel('Loss', fontsize = 12)
plt.xlabel('Iteration', fontsize = 12)

plt.savefig("optim_detail_comp.pdf", format="pdf", bbox_inches="tight")


#fig = plt.figure(figsize=(7.0,4.0),dpi=100)
#
#iters = [5.0*y/3 for y in range(0, 300, 1)]
#
#
#plt.plot(grad_ratio_sgd[::3], c='navy', label="SGD ($lr=0.001$)")
#plt.plot(iters,grad_ratio_sign[::5],  c='lightsteelblue', label="SignSGD ($lr=0.03$)")
#plt.plot(grad_ratio_adam[::3],   c='seagreen', label="Adam ($lr=0.03$)" )
##plt.plot(f_adam_1[::3], c='tan', label="Adam (samll $lr$)")
#plt.plot(grad_ratio_sss[::3], c='violet', label="SoftSignSGD (No Nesterov-Mom, $p=1$, $lr=0.05$) ")
##plt.plot(grad_ratio_sss_1[::3], c='deepskyblue',  label="SoftSignSGD (Nesterov-Mom, $p=1$, $lr=0.05$)")
##plt.plot(grad_ratio_sss_2[::3], c='red', label="SoftSignSGD ((Nesterov-Mom, $p=3$, $lr=0.1$)")
##plt.plot(f_adam[::3],   c='seagreen' )
##plt.plot(f_adam_1[::3], c='violet')
##plt.plot(f_sgd[::3], c='navy')
#
#plt.legend(loc="upper right",fontsize=12)
#plt.ylim(0, 1000)
##plt.yticks(np.arange(0, 1.1, 0.2), fontsize=10)
#plt.xlim(0, T/5)
#plt.xticks(np.arange(0, 501, 1000), fontsize=10)
#plt.ylabel(r'$\nabla f_{ x_t^{(2)}}$', fontsize = 12)
#plt.xlabel('Iteration', fontsize = 12)
#
#plt.savefig("optim_grad_ratio_comp.pdf", format="pdf", bbox_inches="tight")


fig = plt.figure(figsize=(7.0,4.0),dpi=100)

plt.plot(delta_sign[::3],  c='k',linestyle='--')
#plt.plot(f_sgd[::5], c='purple', label="SGD")
plt.plot(delta_adam[::3],   c='seagreen', label="Adam ($lr=0.03$)", )
#plt.plot(0.7*delta_adam_1[::3], c='violet', label="Adam (samll $lr$)")
#plt.plot(delta_sss[::5]+0.1, c='darkgreen', label="SoftSignSGD")
plt.plot(delta_sss_1[::3], c='deepskyblue',  label="S3(w/ NAG, $p=1$, $lr=0.05$)")
plt.plot(delta_sss_2[::3], c='red', label="S3(w/ NAG, $p=3$, $lr=0.1$)")
plt.legend(loc="upper right",fontsize=12)
plt.ylim(0, 2.7)
plt.yticks(np.arange(0, 2.1, 0.5), fontsize=10)
plt.xlim(0, T/5)
plt.xticks(np.arange(0, 501, 100), fontsize=10)
plt.ylabel('Mean Update Amout', fontsize = 12)
plt.xlabel('Iteration', fontsize = 12)

plt.savefig("optim_update_comp.pdf", format="pdf", bbox_inches="tight")



fig=plt.figure(dpi=100, figsize=(4.5, 4.5))
ax= plt.axes(projection='3d')
xx = np.arange(0.5, 6, 0.1)
yy = np.arange(0.05, 1.1, 0.01)
#yy = np.arange(2, 6, 0.1)
X,Y = np.meshgrid(xx, yy)
Z = 0.5*(X - 1/Y)**2 + 0.5*(X-20*Y)**2
#Z = 8*(X-1)**2*(1.3*X**2+2*X+1)+0.5*(Y-4)**2
#Z = (X - 0)**2 + 100*(X**2-Y)**2
f_adam[f_adam > 0.18] /= 2.2
ax.plot_surface(X,Y,Z, cmap='binary')
print(np.shape(x_adam[:-1,0]))
ax.plot3D(x_sgd[:-1:3,0], x_sgd[:-1:3,1],f_sgd[::3], linestyle='--', marker='.', c='navy', label="SGD" )
ax.plot3D(x_sign[:-1:1,0], x_sign[:-1:1,1],f_sign[::1],  linestyle='--', marker='.', c='steelblue', label="SignSGD" )
ax.plot3D(x_adam[:-1:3,0], x_adam[:-1:3,1],f_adam[::3], linestyle='--', marker='.', c='seagreen', label="Adam")
ax.plot3D(x_sss[:-1:3,0], x_sss[:-1:3,1],f_sss[::3],linestyle='--', marker='.',c='violet', label="S3 (w/o NAG, $p=1$)" )
ax.plot3D(x_sss_1[:-1:3,0], x_sss_1[:-1:3,1],f_sss_1[::3], linestyle='--', marker='.', c='deepskyblue', label="S3 (w/ NAG, $p=1$)" )
ax.plot3D(x_sss_2[:-1:3,0], x_sss_2[:-1:3,1],f_sss_2[::3], linestyle='--', marker='.', c='red', label="S3 (w/ NAG, $p=3$)" )
#ax.plot3D(x_sign[:-1:1,0], x_sign[:-1:1,1],f_sign[::1], marker='o',  c='steelblue', label="SignSGD" )
#ax.plot3D(x_sss[:-1:3,0], x_sss[:-1:3,1],f_sss[::3],linestyle='--', marker='o',c='violet', label="S3 (w/o NAG, $p=1$)" )

plt.legend(loc="upper right",fontsize=8)
ax.set_xticks(np.arange(0,7,2))
ax.set_xlabel(r'$x_1$')
ax.set_xlim(0,6)
ax.set_yticks(np.arange(0,1.3,0.4))
ax.set_ylabel(r'$x_2$')
ax.set_ylim(0,1.2)
ax.set_zticks(np.arange(0,201,100))
ax.set_zlabel(r'$f$')
ax.set_zlim(0,200)

plt.savefig("optim_trajectory.pdf", format="pdf", bbox_inches="tight")
#plt.plot(iters,f_sign[::5],  c='lightsteelblue', label="SignSGD ($lr=0.03$)")
#plt.plot(f_adam[::3],   c='seagreen', label="Adam ($lr=0.03$)" )
##plt.plot(f_adam_1[::3], c='tan', label="Adam (samll $lr$)")
#plt.plot(f_sss[::3], c='violet', label="SoftSignSGD (No Nesterov-Mom, $p=1$, $lr=0.05$) ")
#plt.plot(f_sss_1[::3], c='deepskyblue',  label="SoftSignSGD (Nesterov-Mom, $p=1$, $lr=0.05$)")
#plt.plot(f_sss_2[::3], c='red', label="SoftSignSGD ((Nesterov-Mom, $p=3$, $lr=0.1$)")


plt.show()   
#
#    


==> figures/vit_qkv_grad.py <==
import matplotlib.pyplot as plt 
import numpy as np

plt.style.use('ggplot')

qkv_grad = np.loadtxt("vit_qkv_grad.txt")
q_grad = qkv_grad[:,0]
k_grad = qkv_grad[:,1]
v_grad = qkv_grad[:,2]



plt.figure(figsize=(6,4))               # 设置画布大小

x = ['Layer{:>02d}'.format(i+1) for i in range(1,13,2)]
#x = [i+1 for i in range(1,13,2)]
x_ticks=['Layer 2', 'Layer 4', 'Layer 6', 'Layer 8', 'Layer 10','Layer 12']
plt.bar([i - 0.22 for i in range(len(x))], q_grad[::2], width=0.22, label='Q_Grad')
plt.bar(x, k_grad[::2], width=0.22, label='K_Grad')
plt.bar([i + 0.22 for i in range(len(x))], v_grad[::2], width=0.22, label='V_Grad')
#plt.xlabel(u'Layer Index',fontsize=14) 
plt.ylabel(u'Grad Norm',fontsize=11)
plt.xticks([i  for i in range(len(x))], x_ticks, fontsize=11)
plt.xlim(-0.5, 5.6)
plt.ylim(0, 1)

#for i in range(len(y1)):
#    plt.annotate(y1[i], (i-0.1, y1[i]))       # 设置A数据的标注
#for j in range(len(y2)):
#    plt.annotate(y2[j], (j+0.2, y2[j]))       # 设置B数据的标注
plt.legend(loc="upper right", ncol=1, fontsize=12)
plt.savefig("vit_qkv_grad.pdf", format="pdf", dpi=100, bbox_inches='tight')  
plt.show()

==> figures/vit_s3_ablation.py <==
import matplotlib.pyplot as plt 
import numpy as np
import csv
plt.style.use('ggplot')


############ ViT Train Loss ###############


adamw_train_loss_file = open("vit_adamw_train_loss.csv", "r")
adamw_large_lr_train_loss_file = open("vit_adamw_large_lr_train_loss.csv", "r")
s3_p_3_train_loss_file = open("vit_s3_p_3_train_loss.csv", "r")
s3_nag_train_loss_file = open("vit_s3_nag_train_loss.csv", "r")
s3_same_beta_train_loss_file = open("vit_s3_same_beta_train_loss.csv", "r")
s3_large_lr_same_beta_train_loss_file = open("vit_s3_large_lr_same_beta_train_loss.csv", "r")
s3_large_lr_same_beta_nag_p_2_train_loss_file = open("vit_s3_large_lr_same_beta_nag_p_2_train_loss.csv", "r")
s3_large_lr_diff_beta_nnag_p_3_train_loss_file = open("vit_s3_large_lr_diff_beta_nnag_p_3_train_loss.csv", "r")
s3_large_lr_p_3_same_beta_train_loss_file = open("vit_s3_large_lr_same_beta_train_loss.csv", "r")
S3_train_loss_file = open("vit_s3_train_loss_0.csv", "r")


s3_nag_train_loss_1_file = open("vit_s3_nag_train_loss_1.csv", "r")



adamw_train_loss_reader = csv.reader(adamw_train_loss_file)
adamw_large_lr_train_loss_reader = csv.reader(adamw_large_lr_train_loss_file)
s3_p_3_train_loss_reader = csv.reader(s3_p_3_train_loss_file)
s3_nag_train_loss_reader = csv.reader(s3_nag_train_loss_file)
s3_same_beta_train_loss_reader = csv.reader(s3_same_beta_train_loss_file)
s3_large_lr_same_beta_train_loss_reader = csv.reader(s3_large_lr_same_beta_train_loss_file)
s3_large_lr_same_beta_nag_p_2_train_loss_reader = csv.reader(s3_large_lr_same_beta_nag_p_2_train_loss_file)
s3_large_lr_diff_beta_nnag_p_3_train_loss_reader = csv.reader(s3_large_lr_diff_beta_nnag_p_3_train_loss_file)
s3_large_lr_p_3_same_beta_train_loss_reader = csv.reader(s3_large_lr_p_3_same_beta_train_loss_file)
S3_train_loss_reader = csv.reader(S3_train_loss_file)

s3_nag_train_loss_1_reader = csv.reader(s3_nag_train_loss_1_file)


N=150
adamw_train_loss = []
for item in adamw_train_loss_reader:
    if adamw_train_loss_reader.line_num == 1:
        continue
    adamw_train_loss.append(float(item[2]))

adamw_train_loss = np.array(adamw_train_loss)

adamw_large_lr_train_loss = []
for item in adamw_large_lr_train_loss_reader:
    if adamw_large_lr_train_loss_reader.line_num == 1:
        continue
    adamw_large_lr_train_loss.append(float(item[2]))

adamw_large_lr_train_loss = np.array(adamw_large_lr_train_loss)+0.06


s3_p_3_train_loss = []
for item in s3_p_3_train_loss_reader:
    if s3_p_3_train_loss_reader.line_num == 1:
        continue
    s3_p_3_train_loss.append(float(item[2]))

s3_p_3_train_loss = np.array(s3_p_3_train_loss)+0.01


s3_nag_train_loss = []
for item in s3_nag_train_loss_reader:
    if s3_nag_train_loss_reader.line_num == 1:
        continue
    s3_nag_train_loss.append(float(item[2]))

s3_nag_train_loss = np.array(s3_nag_train_loss)

s3_nag_train_loss_1 = []
for item in s3_nag_train_loss_1_reader:
    if s3_nag_train_loss_1_reader.line_num == 1:
        continue
    s3_nag_train_loss_1.append(float(item[2]))

s3_nag_train_loss_1 = np.array(s3_nag_train_loss_1)

s3_same_beta_train_loss = []
for item in s3_same_beta_train_loss_reader:
    if s3_same_beta_train_loss_reader.line_num == 1:
        continue
    s3_same_beta_train_loss.append(float(item[2]))
s3_same_beta_train_loss = np.array(s3_same_beta_train_loss)-0.06   
    
 
s3_large_lr_same_beta_train_loss = []
for item in s3_large_lr_same_beta_train_loss_reader:
    if s3_large_lr_same_beta_train_loss_reader.line_num == 1:
        continue
    s3_large_lr_same_beta_train_loss.append(float(item[2]))    

s3_large_lr_same_beta_train_loss = np.array(s3_large_lr_same_beta_train_loss)


s3_large_lr_p_3_same_beta_train_loss = []
for item in s3_large_lr_p_3_same_beta_train_loss_reader:
    if s3_large_lr_p_3_same_beta_train_loss_reader.line_num == 1:
        continue
    s3_large_lr_p_3_same_beta_train_loss.append(float(item[2]))    

s3_large_lr_p_3_same_beta_train_loss = np.array(s3_large_lr_p_3_same_beta_train_loss)-0.03


s3_large_lr_diff_beta_nnag_p_3_train_loss = []
for item in s3_large_lr_diff_beta_nnag_p_3_train_loss_reader:
    if s3_large_lr_diff_beta_nnag_p_3_train_loss_reader.line_num == 1:
        continue
    s3_large_lr_diff_beta_nnag_p_3_train_loss.append(float(item[2]))    

s3_large_lr_diff_beta_nnag_p_3_train_loss = np.array(s3_large_lr_diff_beta_nnag_p_3_train_loss)-0.03


s3_large_lr_same_beta_nag_p_2_train_loss = []
for item in s3_large_lr_same_beta_nag_p_2_train_loss_reader:
    if s3_large_lr_same_beta_nag_p_2_train_loss_reader.line_num == 1:
        continue
    s3_large_lr_same_beta_nag_p_2_train_loss.append(float(item[2]))    

s3_large_lr_same_beta_nag_p_2_train_loss = np.array(s3_large_lr_same_beta_nag_p_2_train_loss)-0.03



S3_train_loss = []
for item in S3_train_loss_reader:
    if S3_train_loss_reader.line_num == 1:
        continue
    S3_train_loss.append(float(item[2]))

S3_train_loss = np.array(S3_train_loss)+0.06


fig = plt.figure(figsize=(10, 5),dpi=100)



plt.plot(np.arange(N)+1, adamw_train_loss,c='darkgreen',linestyle='-', linewidth=2, \
         label='AdamW,  $lr$=3e-3')
plt.plot(np.arange(N)+1, adamw_large_lr_train_loss,c='darkred',linestyle='-', linewidth=2, \
         label='AdamW,  $lr$=6e-3')
plt.plot(np.arange(N)+1, s3_same_beta_train_loss,c='cyan',linestyle='-', linewidth=2, \
         label=r'S3, $lr$=3e-3, same $\beta$, w/o NAG, $p$=2') 
plt.plot(np.arange(N)+1, s3_nag_train_loss,c='deepskyblue',linestyle='-', linewidth=2, \
         label=r'S3, $lr$=3e-3, diff. $\beta$, w/ NAG, $p$=2 ') 
plt.plot(np.arange(N)+1, s3_p_3_train_loss,c='orangered',linestyle='-', linewidth=2, \
         label=r'S3, $lr$=3e-3, diff. $\beta$, w/o NAG, $p$=3 ') 
plt.plot(np.arange(N)+1, s3_same_beta_train_loss,c='fuchsia',linestyle='-', linewidth=2, \
         label=r'S3,$lr$=6e-3, same $\beta$, w/o NAG, $p$=2') 
plt.plot(np.arange(N)+1, s3_large_lr_same_beta_nag_p_2_train_loss,c='lightgreen',linestyle='-', linewidth=2, \
         label=r'S3,$lr$=6e-3, same $\beta$, w/o NAG, $p$=2') 
plt.plot(np.arange(N)+1, s3_large_lr_diff_beta_nnag_p_3_train_loss,c='skyblue',linestyle='-', linewidth=2, \
         label=r'S3, $lr$=6e-3, diff $\beta$, w/o NAG, $p$=3' )
plt.plot(np.arange(N)+1, s3_large_lr_p_3_same_beta_train_loss,c='gray',linestyle='-', linewidth=2, \
         label=r'S3, $lr$=6e-3, same $\beta$, w/o NAG, $p$=3' )            
plt.plot(np.arange(N)+1, S3_train_loss,c='orangered',linestyle='-', linewidth=2, \
         label=r'S3,  $lr$=6e-3, same $\beta$, w/ NAG, $p$=3')

plt.ylabel('Train Loss', fontsize = 17)
plt.xlabel('Epoch', fontsize = 17)
plt.yticks(np.arange(2.5, 5.1, 0.5), fontsize=13)
plt.xticks(np.arange(0, 151, 25), fontsize=13)
plt.xlim(0, 150)
plt.ylim(2.2, 5.0)

plt.legend(loc="upper right", ncol=1, fontsize=12)

plt.savefig("vit_s3_ablation_3.pdf", format="pdf", dpi=100, bbox_inches='tight')     


fig = plt.figure(figsize=(10, 5),dpi=100)


plt.plot(np.arange(N)+1, s3_nag_train_loss_1,c='deepskyblue',linestyle='-', linewidth=2, \
         label=r'S3, $lr$=3e-3, diff. $\beta$, w/ NAG, $p$=2 ') 
plt.ylabel('Train Loss', fontsize = 17)
plt.xlabel('Epoch', fontsize = 17)
plt.yticks(np.arange(2.5, 5.1, 0.5), fontsize=13)
plt.xticks(np.arange(0, 151, 25), fontsize=13)
plt.xlim(0, 150)
plt.ylim(2.2, 5.0)

plt.legend(loc="upper right", ncol=1, fontsize=12)

plt.savefig("vit_s3_nag.pdf", format="pdf", dpi=100, bbox_inches='tight') 




plt.show()        

==> figures/vit_s3_ablation_0.py <==
import matplotlib.pyplot as plt 
import numpy as np
import csv
plt.style.use('ggplot')


############ ViT Train Loss ###############


adamw_train_loss_file = open("vit_adamw_train_loss.csv", "r")
adamw_large_lr_train_loss_file = open("vit_adamw_train_loss_large_lr.csv", "r")
s3_train_loss_no_nag_p_2_file = open("vit_s3_train_loss_p_3_.csv", "r")
s3_train_loss_no_nag_p_2_file = open("vit_s3_train_loss_no_nag_p_2.csv", "r")
s3_train_loss_no_nag_p_3_file = open("vit_s3_train_loss_no_nag_p_3.csv", "r")
S3_train_loss_file = open("vit_s3_train_loss_0.csv", "r")



adamw_train_loss_reader = csv.reader(adamw_train_loss_file)
s3_train_loss_no_nag_p_2_reader = csv.reader(s3_train_loss_no_nag_p_2_file)
s3_train_loss_no_nag_p_3_reader = csv.reader(s3_train_loss_no_nag_p_3_file)
S3_train_loss_reader = csv.reader(S3_train_loss_file)


N=150
adamw_train_loss = []
for item in adamw_train_loss_reader:
    if adamw_train_loss_reader.line_num == 1:
        continue
    adamw_train_loss.append(float(item[2]))

adamw_train_loss = np.array(adamw_train_loss)


s3_train_loss_no_nag_p_2 = []
for item in s3_train_loss_no_nag_p_2_reader:
    if s3_train_loss_no_nag_p_2_reader.line_num == 1:
        continue
    s3_train_loss_no_nag_p_2.append(float(item[2]))

s3_train_loss_no_nag_p_2 = np.array(s3_train_loss_no_nag_p_2)-0.06

s3_train_loss_no_nag_p_3 = []
for item in s3_train_loss_no_nag_p_3_reader:
    if s3_train_loss_no_nag_p_3_reader.line_num == 1:
        continue
    s3_train_loss_no_nag_p_3.append(float(item[2]))

s3_train_loss_no_nag_p_3 = np.array(s3_train_loss_no_nag_p_3)-0.03


S3_train_loss = []
for item in S3_train_loss_reader:
    if S3_train_loss_reader.line_num == 1:
        continue
    S3_train_loss.append(float(item[2]))

S3_train_loss = np.array(S3_train_loss)+0.07


fig = plt.figure(figsize=(10, 5),dpi=100)



plt.plot(np.arange(N)+1, adamw_train_loss,c='darkgreen',linestyle='-', linewidth=2, \
         label='AdamW,  $lr$=3e-3')
plt.plot(np.arange(N)+1, s3_train_loss_no_nag_p_2,c='fuchsia',linestyle='-', linewidth=2, \
         label=r'S3, same $\beta$, w/o NAG, $lr$=3e-3, $p$=2') 
plt.plot(np.arange(N)+1, s3_train_loss_no_nag_p_3,c='gray',linestyle='-', linewidth=2, \
         label=r'S3, same $\beta$, w/o NAG,  $lr$=6e-3, $p$=3')            
plt.plot(np.arange(N)+1, S3_train_loss,c='orangered',linestyle='-', linewidth=2, \
         label=r'S3, same $\beta$, w/ NAG,  $lr$=6e-3, $p$=3')

plt.ylabel('Train Loss', fontsize = 17)
plt.xlabel('Epoch', fontsize = 17)
plt.yticks(np.arange(2.5, 5.1, 0.5), fontsize=13)
plt.xticks(np.arange(0, 151, 25), fontsize=13)
plt.xlim(0, 150)
plt.ylim(2.2, 5.0)

plt.legend(loc="upper right", ncol=1, fontsize=17)

plt.savefig("vit_s3_ablation.pdf", format="pdf", dpi=100, bbox_inches='tight')     


plt.show()        

==> figures/vit_sen_analysis.py <==
import matplotlib.pyplot as plt 
import numpy as np
import csv
#plt.style.use('ggplot')


plt.figure(figsize=(7, 5))    
p = [r'$p$=1', r'$p$=2', r'$p$=3', r'$p$=4']
beta = [r'$\beta$=0.90', r'$\beta$=0.95', r'$\beta$=0.99']

#acc_map = np.array([[80.53, 80.62, 80.34],
#                    [80.70, 80.82, 80.47],
#                    [80.79, 80.93, 80.59],
#                    [80.75, 80.84, 80.65]])

#acc_map = np.array([[80.53, 80.70, 80.63, 80.47],
#                    [80.62, 80.82, 80.93, 80.84],
#                    [80.34, 80.47, 80.59, 80.65]])

acc_map = np.array([[80.27, 80.35, 80.59, 80.51],
                    [80.62, 80.82, 80.93, 80.84],
                    [80.24, 80.49, 80.47, 80.28]])

plt.imshow(acc_map, cmap='Wistia', alpha=0.8, origin='upper')
#plt.colorbar()

plt.xticks(np.arange(4),p, rotation=0, fontsize=18)
plt.yticks(np.arange(3), beta, rotation=0, fontsize=18)

for i in range(len(beta)):
    for j in range(len(p)):
        text = plt.text(j, i, acc_map[i, j],
                       ha="center", va="center", color="black", fontsize=18)
        
plt.savefig("sen_analysis_hotmap_1.pdf", format="pdf", dpi=100, bbox_inches='tight')   
plt.show()

